Search for excited $B_c^+$ states

A search is performed in the invariant mass spectrum of the $B_c^{+}\pi^{+}\pi^{-}$ system for the excited $B_c^{+}$ states $B_c(2^{1}S_{0})^+$ and $B_c(2^{3}S_{1})^+$ using a data sample of $pp$ collisions collected by the LHCb experiment at the centre-of-mass energy of $\sqrt{s} = 8 \,{\mathrm{TeV}}$, corresponding to an integrated luminosity of $2 \,{\mathrm{fb^{-1}}}$. No evidence is seen for either state. Upper limits on the ratios of the production cross-sections of the $B_c(2^{1}S_{0})^+$ and $B_c(2^{3}S_{1})^+$ states times the branching fractions of ${B_c(2^{1}S_{0})^+} \to {B_c^{+}\pi^{+}\pi^{-}}$ and ${B_c(2^{3}S_{1})^+} \to {B_c^{*+}\pi^{+}\pi^{-}}$ over the production cross-section of the $B_c^{+}$ state are given as a function of their masses. They are found to be between 0.02 and 0.14 at $95\%$ confidence level for $B_c(2^{1}S_{0})^+$ and $B_c(2^{3}S_{1})^+$ in the mass ranges $[6830, 6890] \,{\mathrm{MeV}}/c^{2}$ and $[6795,6890] \,{\mathrm{MeV}}/c^{2}$, respectively.

==> figs/Fig1.C <==
void Fig1()
{
//=========Macro generated from canvas: c1/fitted Bc mass
//=========  (Tue Dec  5 12:15:02 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "fitted Bc mass",0,23,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6080.864,-195.501,6574.691,1026.38);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_462d4e0__1 = new TH1D("frame_462d4e0__1","3 fb^{-1} data of B_{c} -> J/#psi #pi",100,6150,6550);
   frame_462d4e0__1->SetBinContent(1,965.2863);
   frame_462d4e0__1->SetMaximum(965.2863);
   frame_462d4e0__1->SetEntries(1);
   frame_462d4e0__1->SetDirectory(0);
   frame_462d4e0__1->SetStats(0);
   frame_462d4e0__1->SetLineWidth(2);
   frame_462d4e0__1->SetMarkerStyle(20);
   frame_462d4e0__1->GetXaxis()->SetTitle("#it{M}(#it{J}/#it{#psi}#it{#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_462d4e0__1->GetXaxis()->SetNdivisions(505);
   frame_462d4e0__1->GetXaxis()->SetLabelFont(132);
   frame_462d4e0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_462d4e0__1->GetXaxis()->SetLabelSize(0.06);
   frame_462d4e0__1->GetXaxis()->SetTitleSize(0.072);
   frame_462d4e0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_462d4e0__1->GetXaxis()->SetTitleFont(132);
   frame_462d4e0__1->GetYaxis()->SetTitle("Candidates / (8 MeV/#it{c}^{2})");
   frame_462d4e0__1->GetYaxis()->SetLabelFont(132);
   frame_462d4e0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_462d4e0__1->GetYaxis()->SetLabelSize(0.06);
   frame_462d4e0__1->GetYaxis()->SetTitleSize(0.072);
   frame_462d4e0__1->GetYaxis()->SetTitleOffset(0.88);
   frame_462d4e0__1->GetYaxis()->SetTitleFont(132);
   frame_462d4e0__1->GetZaxis()->SetLabelFont(132);
   frame_462d4e0__1->GetZaxis()->SetLabelSize(0.06);
   frame_462d4e0__1->GetZaxis()->SetTitleSize(0.072);
   frame_462d4e0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_462d4e0__1->GetZaxis()->SetTitleFont(132);
   frame_462d4e0__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   6154,
   6162,
   6170,
   6178,
   6186,
   6194,
   6202,
   6210,
   6218,
   6226,
   6234,
   6242,
   6250,
   6258,
   6266,
   6274,
   6282,
   6290,
   6298,
   6306,
   6314,
   6322,
   6330,
   6338,
   6346,
   6354,
   6362,
   6370,
   6378,
   6386,
   6394,
   6402,
   6410,
   6418,
   6426,
   6434,
   6442,
   6450,
   6458,
   6466,
   6474,
   6482,
   6490,
   6498,
   6506,
   6514,
   6522,
   6530,
   6538,
   6546};
   Double_t h_data_fy3001[50] = {
   161,
   137,
   156,
   147,
   158,
   149,
   161,
   141,
   172,
   186,
   201,
   213,
   317,
   523,
   803,
   889,
   781,
   429,
   283,
   195,
   124,
   117,
   109,
   113,
   117,
   111,
   112,
   117,
   124,
   119,
   123,
   118,
   120,
   94,
   103,
   98,
   96,
   108,
   118,
   108,
   123,
   110,
   120,
   110,
   107,
   120,
   119,
   109,
   120,
   118};
   Double_t h_data_felx3001[50] = {
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4};
   Double_t h_data_fely3001[50] = {
   12.19843,
   11.21537,
   12,
   11.63466,
   12.07975,
   11.71679,
   12.19843,
   11.38486,
   12.6244,
   13.14734,
   13.68626,
   14.10308,
   17.31151,
   22.37466,
   27.84167,
   29.3203,
   27.45085,
   20.21835,
   16.33003,
   13.47319,
   10.64675,
   10.3282,
   9.952272,
   10.1419,
   10.3282,
   10.04751,
   10.09481,
   10.3282,
   10.64675,
   10.42016,
   10.6018,
   10.37428,
   10.46586,
   9.678086,
   9.661201,
   9.882579,
   9.780867,
   9.904326,
   10.37428,
   9.904326,
   10.6018,
   10,
   10.46586,
   10,
   9.856158,
   10.46586,
   10.42016,
   9.952272,
   10.46586,
   10.37428};
   Double_t h_data_fehx3001[50] = {
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4};
   Double_t h_data_fehy3001[50] = {
   13.19843,
   12.21537,
   13,
   12.63466,
   13.07975,
   12.71679,
   13.19843,
   12.38486,
   13.6244,
   14.14734,
   14.68626,
   15.10308,
   18.31151,
   23.37466,
   28.84167,
   30.3203,
   28.45085,
   21.21835,
   17.33003,
   14.47319,
   11.64675,
   11.3282,
   10.95227,
   11.1419,
   11.3282,
   11.04751,
   11.09481,
   11.3282,
   11.64675,
   11.42016,
   11.6018,
   11.37428,
   11.46586,
   10.72977,
   10.6612,
   10.93319,
   10.83201,
   10.90433,
   11.37428,
   10.90433,
   11.6018,
   11,
   11.46586,
   11,
   10.85616,
   11.46586,
   11.42016,
   10.95227,
   11.46586,
   11.37428};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_FullFit_M_0",100,6110,6590);
   Graph_h_data3001->SetMinimum(0.8220762);
   Graph_h_data3001->SetMaximum(1002.82);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t total_Norm[B_FullFit_M_0]_Comp[bkgK]_fx1[127] = {
   6146,
   6146,
   6150,
   6154,
   6158,
   6162,
   6166,
   6170,
   6174,
   6178,
   6182,
   6186,
   6190,
   6194,
   6198,
   6202,
   6206,
   6210,
   6214,
   6218,
   6222,
   6224,
   6225,
   6226,
   6227,
   6228,
   6229,
   6230,
   6231,
   6232,
   6233,
   6234,
   6235,
   6236,
   6237,
   6238,
   6239,
   6240,
   6242,
   6244,
   6246,
   6250,
   6252,
   6254,
   6256,
   6258,
   6260,
   6262,
   6264,
   6266,
   6268,
   6270,
   6272,
   6274,
   6276,
   6278,
   6282,
   6286,
   6290,
   6294,
   6298,
   6302,
   6306,
   6310,
   6314,
   6318,
   6322,
   6326,
   6330,
   6334,
   6338,
   6342,
   6346,
   6350,
   6354,
   6358,
   6362,
   6366,
   6370,
   6374,
   6378,
   6382,
   6386,
   6390,
   6394,
   6398,
   6402,
   6406,
   6410,
   6414,
   6418,
   6422,
   6426,
   6430,
   6434,
   6438,
   6442,
   6446,
   6450,
   6454,
   6458,
   6462,
   6466,
   6470,
   6474,
   6478,
   6482,
   6486,
   6490,
   6494,
   6498,
   6502,
   6506,
   6510,
   6514,
   6518,
   6522,
   6526,
   6530,
   6534,
   6538,
   6542,
   6546,
   6550,
   6550,
   6554,
   6554};
   Double_t total_Norm[B_FullFit_M_0]_Comp[bkgK]_fy1[127] = {
   0,
   5.810491,
   5.810491,
   6.305924,
   6.85769,
   7.475398,
   8.170717,
   8.957566,
   9.852132,
   10.87262,
   12.0387,
   13.37056,
   14.88775,
   16.60786,
   18.54538,
   20.71104,
   23.112,
   25.75315,
   28.63975,
   31.78123,
   35.19596,
   36.91712,
   37.62971,
   38.22221,
   38.68832,
   39.02306,
   39.22279,
   39.28535,
   39.21006,
   38.99774,
   38.65069,
   38.17267,
   37.56879,
   36.84546,
   36.01026,
   35.07178,
   34.03951,
   32.92366,
   30.48462,
   27.84417,
   25.09237,
   19.58825,
   16.97777,
   14.5346,
   12.29551,
   10.28316,
   8.507341,
   6.966867,
   5.651807,
   4.545832,
   3.628478,
   2.877152,
   2.268786,
   1.781113,
   1.39355,
   1.087731,
   0.6601909,
   0.417656,
   0.2877776,
   0.2143906,
   0.1698732,
   0.1405859,
   0.1197986,
   0.1041345,
   0.09182038,
   0.08185485,
   0.07362289,
   0.06671681,
   0.06085025,
   0.05581395,
   0.05145062,
   0.04763967,
   0.04428708,
   0.04131855,
   0.03867467,
   0.03630737,
   0.03417743,
   0.03225251,
   0.03050577,
   0.02891474,
   0.02746047,
   0.02612691,
   0.02490035,
   0.02376904,
   0.02272283,
   0.02175295,
   0.02085174,
   0.02001253,
   0.01922944,
   0.01849732,
   0.01781158,
   0.01716818,
   0.01656351,
   0.01599435,
   0.01545783,
   0.01495135,
   0.01447259,
   0.01401945,
   0.01359004,
   0.01318262,
   0.01279565,
   0.0124277,
   0.01207747,
   0.01174378,
   0.01142555,
   0.01112178,
   0.01083155,
   0.01055404,
   0.01028846,
   0.0100341,
   0.009790309,
   0.009556468,
   0.009332014,
   0.009116423,
   0.008909208,
   0.008709915,
   0.008518124,
   0.008333439,
   0.008155495,
   0.007983949,
   0.007818479,
   0.007658786,
   0.007504588,
   0.007355622,
   0.007355622,
   0.007355622,
   0};
   TGraph *graph = new TGraph(127,total_Norm[B_FullFit_M_0]_Comp[bkgK]_fx1,total_Norm[B_FullFit_M_0]_Comp[bkgK]_fy1);
   graph->SetName("total_Norm[B_FullFit_M_0]_Comp[bkgK]");
   graph->SetTitle("Projection of sum of signal and background PDF's");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#009900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1 = new TH1F("Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1","Projection of sum of signal and background PDF's",127,6105.2,6594.8);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->SetMinimum(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->SetMaximum(43.21388);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->SetDirectory(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->SetStats(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->SetLineWidth(2);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->SetMarkerStyle(20);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetXaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetXaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetYaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetYaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetZaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBbkgKcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_Norm[B_FullFit_M_0]_Comp[bkgK]1);
   
   graph->Draw("f");
   
   Double_t total_Norm[B_FullFit_M_0]_Comp[exponential]_fx2[106] = {
   6146,
   6146,
   6150,
   6154,
   6158,
   6162,
   6166,
   6170,
   6174,
   6178,
   6182,
   6186,
   6190,
   6194,
   6198,
   6202,
   6206,
   6210,
   6214,
   6218,
   6222,
   6226,
   6230,
   6234,
   6238,
   6242,
   6246,
   6250,
   6254,
   6258,
   6262,
   6266,
   6270,
   6274,
   6278,
   6282,
   6286,
   6290,
   6294,
   6298,
   6302,
   6306,
   6310,
   6314,
   6318,
   6322,
   6326,
   6330,
   6334,
   6338,
   6342,
   6346,
   6350,
   6354,
   6358,
   6362,
   6366,
   6370,
   6374,
   6378,
   6382,
   6386,
   6390,
   6394,
   6398,
   6402,
   6406,
   6410,
   6414,
   6418,
   6422,
   6426,
   6430,
   6434,
   6438,
   6442,
   6446,
   6450,
   6454,
   6458,
   6462,
   6466,
   6470,
   6474,
   6478,
   6482,
   6486,
   6490,
   6494,
   6498,
   6502,
   6506,
   6510,
   6514,
   6518,
   6522,
   6526,
   6530,
   6534,
   6538,
   6542,
   6546,
   6550,
   6550,
   6554,
   6554};
   Double_t total_Norm[B_FullFit_M_0]_Comp[exponential]_fy2[106] = {
   0,
   133.3948,
   133.3948,
   133.1053,
   132.8164,
   132.5281,
   132.2405,
   131.9535,
   131.6671,
   131.3813,
   131.0961,
   130.8116,
   130.5277,
   130.2444,
   129.9617,
   129.6796,
   129.3982,
   129.1173,
   128.8371,
   128.5574,
   128.2784,
   128,
   127.7222,
   127.445,
   127.1684,
   126.8924,
   126.6169,
   126.3421,
   126.0679,
   125.7943,
   125.5213,
   125.2488,
   124.977,
   124.7057,
   124.4351,
   124.165,
   123.8955,
   123.6266,
   123.3583,
   123.0905,
   122.8234,
   122.5568,
   122.2908,
   122.0254,
   121.7605,
   121.4963,
   121.2326,
   120.9694,
   120.7069,
   120.4449,
   120.1835,
   119.9226,
   119.6623,
   119.4026,
   119.1435,
   118.8849,
   118.6269,
   118.3694,
   118.1125,
   117.8561,
   117.6003,
   117.3451,
   117.0904,
   116.8363,
   116.5827,
   116.3296,
   116.0771,
   115.8252,
   115.5738,
   115.323,
   115.0727,
   114.8229,
   114.5737,
   114.325,
   114.0769,
   113.8293,
   113.5822,
   113.3357,
   113.0897,
   112.8443,
   112.5994,
   112.355,
   112.1111,
   111.8678,
   111.625,
   111.3827,
   111.141,
   110.8997,
   110.659,
   110.4189,
   110.1792,
   109.9401,
   109.7015,
   109.4634,
   109.2258,
   108.9887,
   108.7522,
   108.5161,
   108.2806,
   108.0456,
   107.8111,
   107.5771,
   107.3436,
   107.3436,
   107.3436,
   0};
   graph = new TGraph(106,total_Norm[B_FullFit_M_0]_Comp[exponential]_fx2,total_Norm[B_FullFit_M_0]_Comp[exponential]_fy2);
   graph->SetName("total_Norm[B_FullFit_M_0]_Comp[exponential]");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2 = new TH1F("Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2","Projection of sum of signal and background PDF's",106,6105.2,6594.8);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->SetMinimum(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->SetMaximum(146.7343);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->SetDirectory(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->SetStats(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->SetLineWidth(2);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->SetMarkerStyle(20);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetXaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetXaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetYaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetYaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetZaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBexponentialcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_Norm[B_FullFit_M_0]_Comp[exponential]2);
   
   graph->Draw("l");
   
   Double_t total_Norm[B_FullFit_M_0]_Comp[Bc]_fx3[145] = {
   6146,
   6146,
   6150,
   6154,
   6158,
   6162,
   6166,
   6170,
   6174,
   6178,
   6182,
   6186,
   6190,
   6194,
   6198,
   6202,
   6206,
   6210,
   6214,
   6218,
   6222,
   6226,
   6230,
   6234,
   6238,
   6240,
   6242,
   6244,
   6245,
   6246,
   6247,
   6248,
   6249,
   6250,
   6251,
   6252,
   6253,
   6254,
   6255,
   6256,
   6258,
   6262,
   6264,
   6265,
   6266,
   6267,
   6268,
   6269,
   6270,
   6271,
   6272,
   6273,
   6274,
   6275,
   6276,
   6277,
   6278,
   6279,
   6280,
   6281,
   6282,
   6283,
   6284,
   6286,
   6288,
   6290,
   6292,
   6293,
   6294,
   6295,
   6296,
   6297,
   6298,
   6299,
   6300,
   6301,
   6302,
   6304,
   6306,
   6308,
   6310,
   6312,
   6314,
   6318,
   6322,
   6326,
   6330,
   6334,
   6338,
   6342,
   6346,
   6350,
   6354,
   6358,
   6362,
   6366,
   6370,
   6374,
   6378,
   6382,
   6386,
   6390,
   6394,
   6398,
   6402,
   6406,
   6410,
   6414,
   6418,
   6422,
   6426,
   6430,
   6434,
   6438,
   6442,
   6446,
   6450,
   6454,
   6458,
   6462,
   6466,
   6470,
   6474,
   6478,
   6482,
   6486,
   6490,
   6494,
   6498,
   6502,
   6506,
   6510,
   6514,
   6518,
   6522,
   6526,
   6530,
   6534,
   6538,
   6542,
   6546,
   6550,
   6550,
   6554,
   6554};
   Double_t total_Norm[B_FullFit_M_0]_Comp[Bc]_fy3[145] = {
   0,
   1.752785,
   1.752785,
   1.885625,
   2.034159,
   2.200961,
   2.389153,
   2.602557,
   2.845883,
   3.125001,
   3.44729,
   3.822135,
   4.261615,
   4.781494,
   5.402647,
   6.153195,
   7.071743,
   8.212442,
   9.653161,
   11.50914,
   13.95675,
   17.27705,
   21.94016,
   28.78133,
   39.4028,
   47.06666,
   57.20496,
   71.01,
   79.86643,
   90.48929,
   103.3816,
   119.2389,
   137.8892,
   158.5312,
   181.2049,
   205.9188,
   232.6445,
   261.3126,
   291.809,
   323.9723,
   392.4085,
   536.8449,
   606.3575,
   638.8147,
   669.1012,
   696.754,
   721.3365,
   742.4499,
   759.7438,
   772.9261,
   781.771,
   786.1256,
   785.914,
   781.1401,
   771.8869,
   758.3141,
   740.654,
   719.2045,
   694.3208,
   666.4058,
   635.899,
   603.2652,
   568.9829,
   497.3858,
   424.7865,
   354.4305,
   288.918,
   258.5845,
   230.0918,
   203.5498,
   179.0239,
   156.5388,
   136.083,
   117.6133,
   101.0601,
   86.33243,
   73.32278,
   51.9734,
   35.99204,
   24.35089,
   16.09557,
   10.40666,
   6.881417,
   3.357843,
   1.827808,
   1.078229,
   0.6764586,
   0.4455798,
   0.3053224,
   0.2161599,
   0.1572961,
   0.1171734,
   0.08906629,
   0.06890388,
   0.0541374,
   0.04312305,
   0.03477269,
   0.02834919,
   0.02334278,
   0.01939433,
   0.01624653,
   0.01371223,
   0.01165338,
   0.009966832,
   0.008574654,
   0.007417283,
   0.00644876,
   0.005633284,
   0.00494273,
   0.00435482,
   0.00385178,
   0.003419322,
   0.003045889,
   0.002722071,
   0.002440165,
   0.002193826,
   0.001977803,
   0.001787727,
   0.001619946,
   0.001471394,
   0.001339487,
   0.001222035,
   0.001117179,
   0.001023332,
   0.0009391357,
   0.0008634233,
   0.0007951892,
   0.0007335644,
   0.0006777952,
   0.0006272266,
   0.0005812872,
   0.0005394778,
   0.0005013606,
   0.0004665512,
   0.0004347111,
   0.0004055414,
   0.0003787778,
   0.0003541861,
   0.0003315581,
   0.0003107087,
   0.0002914726,
   0.0002737024,
   0.0002737024,
   0.0002737024,
   0};
   graph = new TGraph(145,total_Norm[B_FullFit_M_0]_Comp[Bc]_fx3,total_Norm[B_FullFit_M_0]_Comp[Bc]_fy3);
   graph->SetName("total_Norm[B_FullFit_M_0]_Comp[Bc]");
   graph->SetTitle("Projection of sum of signal and background PDF's");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3244);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3 = new TH1F("Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3","Projection of sum of signal and background PDF's",145,6105.2,6594.8);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->SetMinimum(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->SetMaximum(864.7381);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->SetDirectory(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->SetStats(0);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->SetLineWidth(2);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->SetMarkerStyle(20);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetXaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetXaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetXaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetXaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetYaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetYaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetYaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetYaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetZaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetZaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetZaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBB_FullFit_M_0cB_CompoBBccB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_Norm[B_FullFit_M_0]_Comp[Bc]3);
   
   graph->Draw("f");
   
   Double_t total_Norm[B_FullFit_M_0]_fx4[145] = {
   6146,
   6146,
   6150,
   6154,
   6158,
   6162,
   6166,
   6170,
   6174,
   6178,
   6182,
   6186,
   6190,
   6194,
   6198,
   6202,
   6206,
   6210,
   6214,
   6218,
   6222,
   6226,
   6230,
   6234,
   6238,
   6240,
   6242,
   6244,
   6245,
   6246,
   6247,
   6248,
   6249,
   6250,
   6251,
   6252,
   6253,
   6254,
   6255,
   6256,
   6258,
   6262,
   6264,
   6265,
   6266,
   6267,
   6268,
   6269,
   6270,
   6271,
   6272,
   6273,
   6274,
   6275,
   6276,
   6277,
   6278,
   6279,
   6280,
   6281,
   6282,
   6283,
   6284,
   6286,
   6288,
   6290,
   6292,
   6293,
   6294,
   6295,
   6296,
   6297,
   6298,
   6299,
   6300,
   6301,
   6302,
   6304,
   6306,
   6308,
   6310,
   6312,
   6314,
   6318,
   6322,
   6326,
   6330,
   6334,
   6338,
   6342,
   6346,
   6350,
   6354,
   6358,
   6362,
   6366,
   6370,
   6374,
   6378,
   6382,
   6386,
   6390,
   6394,
   6398,
   6402,
   6406,
   6410,
   6414,
   6418,
   6422,
   6426,
   6430,
   6434,
   6438,
   6442,
   6446,
   6450,
   6454,
   6458,
   6462,
   6466,
   6470,
   6474,
   6478,
   6482,
   6486,
   6490,
   6494,
   6498,
   6502,
   6506,
   6510,
   6514,
   6518,
   6522,
   6526,
   6530,
   6534,
   6538,
   6542,
   6546,
   6550,
   6550,
   6554,
   6554};
   Double_t total_Norm[B_FullFit_M_0]_fy4[145] = {
   0,
   140.9581,
   140.9581,
   141.2968,
   141.7082,
   142.2045,
   142.8003,
   143.5136,
   144.3651,
   145.3789,
   146.5821,
   148.0043,
   149.677,
   151.6337,
   153.9097,
   156.5439,
   159.5819,
   163.0829,
   167.13,
   171.8478,
   177.4311,
   183.4993,
   188.9477,
   194.399,
   201.6429,
   207.0206,
   214.5819,
   225.6087,
   233.0289,
   242.1986,
   253.6315,
   268.0332,
   285.2408,
   304.4616,
   325.7434,
   349.1015,
   374.5136,
   401.9151,
   431.1963,
   462.1988,
   528.4859,
   669.3331,
   737.3943,
   769.2055,
   798.8958,
   825.9998,
   850.0779,
   870.7283,
   887.598,
   900.3918,
   908.8811,
   912.9102,
   912.4009,
   907.3542,
   897.8507,
   884.0482,
   866.1768,
   844.5324,
   819.4685,
   791.3864,
   760.7242,
   727.9469,
   693.5326,
   621.6989,
   548.8905,
   478.3449,
   412.6566,
   382.2391,
   353.6645,
   327.0424,
   302.4378,
   279.8754,
   259.3434,
   240.7985,
   224.1709,
   209.3695,
   196.2867,
   174.7928,
   158.6686,
   146.8861,
   138.4905,
   132.6623,
   128.9986,
   125.2002,
   123.3977,
   122.3775,
   121.7067,
   121.2083,
   120.8017,
   120.4473,
   120.1242,
   119.8208,
   119.5304,
   119.2487,
   118.9732,
   118.7022,
   118.4347,
   118.1697,
   117.9069,
   117.6458,
   117.3862,
   117.1279,
   116.8706,
   116.6144,
   116.3591,
   116.1046,
   115.8509,
   115.598,
   115.3457,
   115.0942,
   114.8433,
   114.5931,
   114.3435,
   114.0946,
   113.8462,
   113.5985,
   113.3513,
   113.1047,
   112.8587,
   112.6133,
   112.3684,
   112.1241,
   111.8803,
   111.6371,
   111.3945,
   111.1524,
   110.9108,
   110.6698,
   110.4293,
   110.1894,
   109.95,
   109.7111,
   109.4728,
   109.235,
   108.9977,
   108.7609,
   108.5247,
   108.2889,
   108.0537,
   107.819,
   107.5849,
   107.3512,
   107.3512,
   107.3512,
   0};
   graph = new TGraph(145,total_Norm[B_FullFit_M_0]_fx4,total_Norm[B_FullFit_M_0]_fy4);
   graph->SetName("total_Norm[B_FullFit_M_0]");
   graph->SetTitle("Projection of sum of signal and background PDF's");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total_NormoBB_FullFit_M_0cB4 = new TH1F("Graph_total_NormoBB_FullFit_M_0cB4","Projection of sum of signal and background PDF's",145,6105.2,6594.8);
   Graph_total_NormoBB_FullFit_M_0cB4->SetMinimum(0);
   Graph_total_NormoBB_FullFit_M_0cB4->SetMaximum(1004.201);
   Graph_total_NormoBB_FullFit_M_0cB4->SetDirectory(0);
   Graph_total_NormoBB_FullFit_M_0cB4->SetStats(0);
   Graph_total_NormoBB_FullFit_M_0cB4->SetLineWidth(2);
   Graph_total_NormoBB_FullFit_M_0cB4->SetMarkerStyle(20);
   Graph_total_NormoBB_FullFit_M_0cB4->GetXaxis()->SetNdivisions(505);
   Graph_total_NormoBB_FullFit_M_0cB4->GetXaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB4->GetXaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB4->GetXaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB4->GetXaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB4->GetYaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_total_NormoBB_FullFit_M_0cB4->GetYaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB4->GetYaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_total_NormoBB_FullFit_M_0cB4->GetYaxis()->SetTitleFont(132);
   Graph_total_NormoBB_FullFit_M_0cB4->GetZaxis()->SetLabelFont(132);
   Graph_total_NormoBB_FullFit_M_0cB4->GetZaxis()->SetLabelSize(0.06);
   Graph_total_NormoBB_FullFit_M_0cB4->GetZaxis()->SetTitleSize(0.072);
   Graph_total_NormoBB_FullFit_M_0cB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total_NormoBB_FullFit_M_0cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total_Norm[B_FullFit_M_0]4);
   
   graph->Draw("l");
   
   TLegend *leg = new TLegend(0.55,0.35,0.95,0.75,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_Norm[B_FullFit_M_0]","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_Norm[B_FullFit_M_0]_Comp[Bc]","#it{B_{c}^{+}#rightarrowJ}/#it{#psi#pi^{+}}","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3244);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_Norm[B_FullFit_M_0]_Comp[bkgK]","#it{B_{c}^{+}#rightarrowJ}/#it{#psiK^{+}}","f");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total_Norm[B_FullFit_M_0]_Comp[exponential]","Combinatorial","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.55,0.85,"#scale[1.0]{LHCb  2 fb^{#minus1}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.55,0.78,"#scale[1.0]{#sqrt{s} = 8 TeV}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   Double_t h_data_fx3002[50] = {
   6154,
   6162,
   6170,
   6178,
   6186,
   6194,
   6202,
   6210,
   6218,
   6226,
   6234,
   6242,
   6250,
   6258,
   6266,
   6274,
   6282,
   6290,
   6298,
   6306,
   6314,
   6322,
   6330,
   6338,
   6346,
   6354,
   6362,
   6370,
   6378,
   6386,
   6394,
   6402,
   6410,
   6418,
   6426,
   6434,
   6442,
   6450,
   6458,
   6466,
   6474,
   6482,
   6490,
   6498,
   6506,
   6514,
   6522,
   6530,
   6538,
   6546};
   Double_t h_data_fy3002[50] = {
   161,
   137,
   156,
   147,
   158,
   149,
   161,
   141,
   172,
   186,
   201,
   213,
   317,
   523,
   803,
   889,
   781,
   429,
   283,
   195,
   124,
   117,
   109,
   113,
   117,
   111,
   112,
   117,
   124,
   119,
   123,
   118,
   120,
   94,
   103,
   98,
   96,
   108,
   118,
   108,
   123,
   110,
   120,
   110,
   107,
   120,
   119,
   109,
   120,
   118};
   Double_t h_data_felx3002[50] = {
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4};
   Double_t h_data_fely3002[50] = {
   12.19843,
   11.21537,
   12,
   11.63466,
   12.07975,
   11.71679,
   12.19843,
   11.38486,
   12.6244,
   13.14734,
   13.68626,
   14.10308,
   17.31151,
   22.37466,
   27.84167,
   29.3203,
   27.45085,
   20.21835,
   16.33003,
   13.47319,
   10.64675,
   10.3282,
   9.952272,
   10.1419,
   10.3282,
   10.04751,
   10.09481,
   10.3282,
   10.64675,
   10.42016,
   10.6018,
   10.37428,
   10.46586,
   9.678086,
   9.661201,
   9.882579,
   9.780867,
   9.904326,
   10.37428,
   9.904326,
   10.6018,
   10,
   10.46586,
   10,
   9.856158,
   10.46586,
   10.42016,
   9.952272,
   10.46586,
   10.37428};
   Double_t h_data_fehx3002[50] = {
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4};
   Double_t h_data_fehy3002[50] = {
   13.19843,
   12.21537,
   13,
   12.63466,
   13.07975,
   12.71679,
   13.19843,
   12.38486,
   13.6244,
   14.14734,
   14.68626,
   15.10308,
   18.31151,
   23.37466,
   28.84167,
   30.3203,
   28.45085,
   21.21835,
   17.33003,
   14.47319,
   11.64675,
   11.3282,
   10.95227,
   11.1419,
   11.3282,
   11.04751,
   11.09481,
   11.3282,
   11.64675,
   11.42016,
   11.6018,
   11.37428,
   11.46586,
   10.72977,
   10.6612,
   10.93319,
   10.83201,
   10.90433,
   11.37428,
   10.90433,
   11.6018,
   11,
   11.46586,
   11,
   10.85616,
   11.46586,
   11.42016,
   10.95227,
   11.46586,
   11.37428};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_FullFit_M_0",100,6110,6590);
   Graph_h_data3002->SetMinimum(0.8220762);
   Graph_h_data3002->SetMaximum(1002.82);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_462d4e0__2 = new TH1D("frame_462d4e0__2","3 fb^{-1} data of B_{c} -> J/#psi #pi",100,6150,6550);
   frame_462d4e0__2->SetBinContent(1,965.2863);
   frame_462d4e0__2->SetMaximum(965.2863);
   frame_462d4e0__2->SetEntries(1);
   frame_462d4e0__2->SetDirectory(0);
   frame_462d4e0__2->SetStats(0);
   frame_462d4e0__2->SetLineWidth(2);
   frame_462d4e0__2->SetMarkerStyle(20);
   frame_462d4e0__2->GetXaxis()->SetTitle("#it{M}(#it{J}/#it{#psi}#it{#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_462d4e0__2->GetXaxis()->SetNdivisions(505);
   frame_462d4e0__2->GetXaxis()->SetLabelFont(132);
   frame_462d4e0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_462d4e0__2->GetXaxis()->SetLabelSize(0.06);
   frame_462d4e0__2->GetXaxis()->SetTitleSize(0.072);
   frame_462d4e0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_462d4e0__2->GetXaxis()->SetTitleFont(132);
   frame_462d4e0__2->GetYaxis()->SetTitle("Candidates / (8 MeV/#it{c}^{2})");
   frame_462d4e0__2->GetYaxis()->SetLabelFont(132);
   frame_462d4e0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_462d4e0__2->GetYaxis()->SetLabelSize(0.06);
   frame_462d4e0__2->GetYaxis()->SetTitleSize(0.072);
   frame_462d4e0__2->GetYaxis()->SetTitleOffset(0.88);
   frame_462d4e0__2->GetYaxis()->SetTitleFont(132);
   frame_462d4e0__2->GetZaxis()->SetLabelFont(132);
   frame_462d4e0__2->GetZaxis()->SetLabelSize(0.06);
   frame_462d4e0__2->GetZaxis()->SetTitleSize(0.072);
   frame_462d4e0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_462d4e0__2->GetZaxis()->SetTitleFont(132);
   frame_462d4e0__2->Draw("AXISSAME");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2a.C <==
void Fig2a()
{
//=========Macro generated from canvas: c0/c0
//=========  (Tue Dec  5 12:17:25 2017) by ROOT version6.06/02
   TCanvas *c0 = new TCanvas("c0", "c0",20,43,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c0->Range(6778.58,-7.453164,6895.864,39.12911);
   c0->SetFillColor(0);
   c0->SetBorderMode(0);
   c0->SetBorderSize(2);
   c0->SetTickx(1);
   c0->SetTicky(1);
   c0->SetLeftMargin(0.14);
   c0->SetRightMargin(0.05);
   c0->SetTopMargin(0.05);
   c0->SetBottomMargin(0.16);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   c0->SetFrameLineWidth(2);
   c0->SetFrameBorderMode(0);
   
   TH1F *h0__2 = new TH1F("h0__2","",32,6795,6890);
   h0__2->SetBinContent(0,123);
   h0__2->SetBinContent(1,18);
   h0__2->SetBinContent(2,10);
   h0__2->SetBinContent(3,12);
   h0__2->SetBinContent(4,9);
   h0__2->SetBinContent(5,10);
   h0__2->SetBinContent(6,15);
   h0__2->SetBinContent(7,7);
   h0__2->SetBinContent(8,17);
   h0__2->SetBinContent(9,9);
   h0__2->SetBinContent(10,10);
   h0__2->SetBinContent(11,23);
   h0__2->SetBinContent(12,8);
   h0__2->SetBinContent(13,12);
   h0__2->SetBinContent(14,14);
   h0__2->SetBinContent(15,16);
   h0__2->SetBinContent(16,11);
   h0__2->SetBinContent(17,23);
   h0__2->SetBinContent(18,17);
   h0__2->SetBinContent(19,13);
   h0__2->SetBinContent(20,13);
   h0__2->SetBinContent(21,13);
   h0__2->SetBinContent(22,17);
   h0__2->SetBinContent(23,21);
   h0__2->SetBinContent(24,17);
   h0__2->SetBinContent(25,18);
   h0__2->SetBinContent(26,16);
   h0__2->SetBinContent(27,11);
   h0__2->SetBinContent(28,21);
   h0__2->SetBinContent(29,22);
   h0__2->SetBinContent(30,20);
   h0__2->SetBinContent(31,22);
   h0__2->SetBinContent(32,15);
   h0__2->SetBinContent(33,5670);
   h0__2->SetBinError(0,11.09054);
   h0__2->SetBinError(1,4.242641);
   h0__2->SetBinError(2,3.162278);
   h0__2->SetBinError(3,3.464102);
   h0__2->SetBinError(4,3);
   h0__2->SetBinError(5,3.162278);
   h0__2->SetBinError(6,3.872983);
   h0__2->SetBinError(7,2.645751);
   h0__2->SetBinError(8,4.123106);
   h0__2->SetBinError(9,3);
   h0__2->SetBinError(10,3.162278);
   h0__2->SetBinError(11,4.795832);
   h0__2->SetBinError(12,2.828427);
   h0__2->SetBinError(13,3.464102);
   h0__2->SetBinError(14,3.741657);
   h0__2->SetBinError(15,4);
   h0__2->SetBinError(16,3.316625);
   h0__2->SetBinError(17,4.795832);
   h0__2->SetBinError(18,4.123106);
   h0__2->SetBinError(19,3.605551);
   h0__2->SetBinError(20,3.605551);
   h0__2->SetBinError(21,3.605551);
   h0__2->SetBinError(22,4.123106);
   h0__2->SetBinError(23,4.582576);
   h0__2->SetBinError(24,4.123106);
   h0__2->SetBinError(25,4.242641);
   h0__2->SetBinError(26,4);
   h0__2->SetBinError(27,3.316625);
   h0__2->SetBinError(28,4.582576);
   h0__2->SetBinError(29,4.690416);
   h0__2->SetBinError(30,4.472136);
   h0__2->SetBinError(31,4.690416);
   h0__2->SetBinError(32,3.872983);
   h0__2->SetBinError(33,75.2994);
   h0__2->SetMinimum(0);
   h0__2->SetMaximum(36.8);
   h0__2->SetEntries(6273);
   h0__2->SetStats(0);
   h0__2->SetLineWidth(2);
   h0__2->SetMarkerStyle(20);
   h0__2->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c^{2}}]");
   h0__2->GetXaxis()->SetNdivisions(505);
   h0__2->GetXaxis()->SetLabelFont(132);
   h0__2->GetXaxis()->SetLabelOffset(0.01);
   h0__2->GetXaxis()->SetLabelSize(0.06);
   h0__2->GetXaxis()->SetTitleSize(0.072);
   h0__2->GetXaxis()->SetTitleOffset(0.95);
   h0__2->GetXaxis()->SetTitleFont(132);
   h0__2->GetYaxis()->SetTitle("Candidates / (3 MeV/#it{c^{2}})");
   h0__2->GetYaxis()->SetLabelFont(132);
   h0__2->GetYaxis()->SetLabelOffset(0.01);
   h0__2->GetYaxis()->SetLabelSize(0.06);
   h0__2->GetYaxis()->SetTitleSize(0.06);
   h0__2->GetYaxis()->SetTitleOffset(0.65);
   h0__2->GetYaxis()->SetTitleFont(132);
   h0__2->GetZaxis()->SetLabelFont(132);
   h0__2->GetZaxis()->SetLabelSize(0.06);
   h0__2->GetZaxis()->SetTitleSize(0.072);
   h0__2->GetZaxis()->SetTitleOffset(1.2);
   h0__2->GetZaxis()->SetTitleFont(132);
   h0__2->Draw("");
   
   TPaveText *pt = new TPaveText(0.2,0.75,0.4,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   c0->Modified();
   c0->cd();
   c0->SetSelected(c0);
}


==> figs/Fig2b.C <==
void Fig2b()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Dec  5 12:17:28 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "c1",40,63,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6778.58,-4.536709,6895.864,23.81772);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *h1__3 = new TH1F("h1__3","",32,6795,6890);
   h1__3->SetBinContent(0,156);
   h1__3->SetBinContent(1,6);
   h1__3->SetBinContent(2,10);
   h1__3->SetBinContent(3,7);
   h1__3->SetBinContent(4,9);
   h1__3->SetBinContent(5,7);
   h1__3->SetBinContent(6,5);
   h1__3->SetBinContent(7,11);
   h1__3->SetBinContent(8,4);
   h1__3->SetBinContent(9,10);
   h1__3->SetBinContent(10,6);
   h1__3->SetBinContent(11,4);
   h1__3->SetBinContent(12,9);
   h1__3->SetBinContent(13,6);
   h1__3->SetBinContent(14,7);
   h1__3->SetBinContent(15,12);
   h1__3->SetBinContent(16,5);
   h1__3->SetBinContent(17,9);
   h1__3->SetBinContent(18,10);
   h1__3->SetBinContent(19,6);
   h1__3->SetBinContent(20,5);
   h1__3->SetBinContent(21,14);
   h1__3->SetBinContent(22,11);
   h1__3->SetBinContent(23,8);
   h1__3->SetBinContent(24,9);
   h1__3->SetBinContent(25,9);
   h1__3->SetBinContent(26,6);
   h1__3->SetBinContent(27,12);
   h1__3->SetBinContent(28,7);
   h1__3->SetBinContent(29,8);
   h1__3->SetBinContent(30,9);
   h1__3->SetBinContent(31,6);
   h1__3->SetBinContent(32,7);
   h1__3->SetBinContent(33,1619);
   h1__3->SetBinError(0,12.49);
   h1__3->SetBinError(1,2.44949);
   h1__3->SetBinError(2,3.162278);
   h1__3->SetBinError(3,2.645751);
   h1__3->SetBinError(4,3);
   h1__3->SetBinError(5,2.645751);
   h1__3->SetBinError(6,2.236068);
   h1__3->SetBinError(7,3.316625);
   h1__3->SetBinError(8,2);
   h1__3->SetBinError(9,3.162278);
   h1__3->SetBinError(10,2.44949);
   h1__3->SetBinError(11,2);
   h1__3->SetBinError(12,3);
   h1__3->SetBinError(13,2.44949);
   h1__3->SetBinError(14,2.645751);
   h1__3->SetBinError(15,3.464102);
   h1__3->SetBinError(16,2.236068);
   h1__3->SetBinError(17,3);
   h1__3->SetBinError(18,3.162278);
   h1__3->SetBinError(19,2.44949);
   h1__3->SetBinError(20,2.236068);
   h1__3->SetBinError(21,3.741657);
   h1__3->SetBinError(22,3.316625);
   h1__3->SetBinError(23,2.828427);
   h1__3->SetBinError(24,3);
   h1__3->SetBinError(25,3);
   h1__3->SetBinError(26,2.44949);
   h1__3->SetBinError(27,3.464102);
   h1__3->SetBinError(28,2.645751);
   h1__3->SetBinError(29,2.828427);
   h1__3->SetBinError(30,3);
   h1__3->SetBinError(31,2.44949);
   h1__3->SetBinError(32,2.645751);
   h1__3->SetBinError(33,40.2368);
   h1__3->SetMinimum(0);
   h1__3->SetMaximum(22.4);
   h1__3->SetEntries(2029);
   h1__3->SetStats(0);
   h1__3->SetLineWidth(2);
   h1__3->SetMarkerStyle(20);
   h1__3->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c^{2}}]");
   h1__3->GetXaxis()->SetNdivisions(505);
   h1__3->GetXaxis()->SetLabelFont(132);
   h1__3->GetXaxis()->SetLabelOffset(0.01);
   h1__3->GetXaxis()->SetLabelSize(0.06);
   h1__3->GetXaxis()->SetTitleSize(0.072);
   h1__3->GetXaxis()->SetTitleOffset(0.95);
   h1__3->GetXaxis()->SetTitleFont(132);
   h1__3->GetYaxis()->SetTitle("Candidates / (3 MeV/#it{c^{2}})");
   h1__3->GetYaxis()->SetLabelFont(132);
   h1__3->GetYaxis()->SetLabelOffset(0.01);
   h1__3->GetYaxis()->SetLabelSize(0.06);
   h1__3->GetYaxis()->SetTitleSize(0.072);
   h1__3->GetYaxis()->SetTitleOffset(0.65);
   h1__3->GetYaxis()->SetTitleFont(132);
   h1__3->GetZaxis()->SetLabelFont(132);
   h1__3->GetZaxis()->SetLabelSize(0.06);
   h1__3->GetZaxis()->SetTitleSize(0.072);
   h1__3->GetZaxis()->SetTitleOffset(1.2);
   h1__3->GetZaxis()->SetTitleFont(132);
   h1__3->Draw("");
   
   TPaveText *pt = new TPaveText(0.2,0.75,0.4,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2c.C <==
void Fig2c()
{
//=========Macro generated from canvas: c2/c2
//=========  (Tue Dec  5 12:17:30 2017) by ROOT version6.06/02
   TCanvas *c2 = new TCanvas("c2", "c2",60,83,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(6778.58,-2.916456,6895.864,15.31139);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.14);
   c2->SetRightMargin(0.05);
   c2->SetTopMargin(0.05);
   c2->SetBottomMargin(0.16);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   
   TH1F *h2__4 = new TH1F("h2__4","",32,6795,6890);
   h2__4->SetBinContent(0,101);
   h2__4->SetBinContent(1,4);
   h2__4->SetBinContent(2,5);
   h2__4->SetBinContent(3,1);
   h2__4->SetBinContent(4,2);
   h2__4->SetBinContent(5,6);
   h2__4->SetBinContent(6,4);
   h2__4->SetBinContent(7,4);
   h2__4->SetBinContent(8,5);
   h2__4->SetBinContent(9,5);
   h2__4->SetBinContent(10,3);
   h2__4->SetBinContent(11,1);
   h2__4->SetBinContent(12,6);
   h2__4->SetBinContent(13,4);
   h2__4->SetBinContent(14,5);
   h2__4->SetBinContent(15,6);
   h2__4->SetBinContent(16,5);
   h2__4->SetBinContent(17,2);
   h2__4->SetBinContent(18,5);
   h2__4->SetBinContent(19,3);
   h2__4->SetBinContent(20,6);
   h2__4->SetBinContent(21,1);
   h2__4->SetBinContent(22,4);
   h2__4->SetBinContent(23,6);
   h2__4->SetBinContent(24,2);
   h2__4->SetBinContent(25,1);
   h2__4->SetBinContent(27,8);
   h2__4->SetBinContent(28,5);
   h2__4->SetBinContent(29,8);
   h2__4->SetBinContent(30,3);
   h2__4->SetBinContent(31,3);
   h2__4->SetBinContent(32,3);
   h2__4->SetBinContent(33,688);
   h2__4->SetBinError(0,10.04988);
   h2__4->SetBinError(1,2);
   h2__4->SetBinError(2,2.236068);
   h2__4->SetBinError(3,1);
   h2__4->SetBinError(4,1.414214);
   h2__4->SetBinError(5,2.44949);
   h2__4->SetBinError(6,2);
   h2__4->SetBinError(7,2);
   h2__4->SetBinError(8,2.236068);
   h2__4->SetBinError(9,2.236068);
   h2__4->SetBinError(10,1.732051);
   h2__4->SetBinError(11,1);
   h2__4->SetBinError(12,2.44949);
   h2__4->SetBinError(13,2);
   h2__4->SetBinError(14,2.236068);
   h2__4->SetBinError(15,2.44949);
   h2__4->SetBinError(16,2.236068);
   h2__4->SetBinError(17,1.414214);
   h2__4->SetBinError(18,2.236068);
   h2__4->SetBinError(19,1.732051);
   h2__4->SetBinError(20,2.44949);
   h2__4->SetBinError(21,1);
   h2__4->SetBinError(22,2);
   h2__4->SetBinError(23,2.44949);
   h2__4->SetBinError(24,1.414214);
   h2__4->SetBinError(25,1);
   h2__4->SetBinError(27,2.828427);
   h2__4->SetBinError(28,2.236068);
   h2__4->SetBinError(29,2.828427);
   h2__4->SetBinError(30,1.732051);
   h2__4->SetBinError(31,1.732051);
   h2__4->SetBinError(32,1.732051);
   h2__4->SetBinError(33,26.22975);
   h2__4->SetMinimum(0);
   h2__4->SetMaximum(14.4);
   h2__4->SetEntries(915);
   h2__4->SetStats(0);
   h2__4->SetLineWidth(2);
   h2__4->SetMarkerStyle(20);
   h2__4->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c^{2}}]");
   h2__4->GetXaxis()->SetNdivisions(505);
   h2__4->GetXaxis()->SetLabelFont(132);
   h2__4->GetXaxis()->SetLabelOffset(0.01);
   h2__4->GetXaxis()->SetLabelSize(0.06);
   h2__4->GetXaxis()->SetTitleSize(0.072);
   h2__4->GetXaxis()->SetTitleOffset(0.95);
   h2__4->GetXaxis()->SetTitleFont(132);
   h2__4->GetYaxis()->SetTitle("Candidates / (3 MeV/#it{c^{2}})");
   h2__4->GetYaxis()->SetLabelFont(132);
   h2__4->GetYaxis()->SetLabelOffset(0.01);
   h2__4->GetYaxis()->SetLabelSize(0.06);
   h2__4->GetYaxis()->SetTitleSize(0.072);
   h2__4->GetYaxis()->SetTitleOffset(0.65);
   h2__4->GetYaxis()->SetTitleFont(132);
   h2__4->GetZaxis()->SetLabelFont(132);
   h2__4->GetZaxis()->SetLabelSize(0.06);
   h2__4->GetZaxis()->SetTitleSize(0.072);
   h2__4->GetZaxis()->SetTitleOffset(1.2);
   h2__4->GetZaxis()->SetTitleFont(132);
   h2__4->Draw("");
   
   TPaveText *pt = new TPaveText(0.2,0.75,0.4,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> figs/Fig2d.C <==
void Fig2d()
{
//=========Macro generated from canvas: c3/c3
//=========  (Tue Dec  5 12:17:33 2017) by ROOT version6.06/02
   TCanvas *c3 = new TCanvas("c3", "c3",80,103,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c3->Range(6778.58,-2.43038,6895.864,12.75949);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.14);
   c3->SetRightMargin(0.05);
   c3->SetTopMargin(0.05);
   c3->SetBottomMargin(0.16);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH1F *h3__5 = new TH1F("h3__5","",32,6795,6890);
   h3__5->SetBinContent(0,117);
   h3__5->SetBinContent(1,4);
   h3__5->SetBinContent(3,1);
   h3__5->SetBinContent(4,3);
   h3__5->SetBinContent(5,3);
   h3__5->SetBinContent(6,6);
   h3__5->SetBinContent(7,4);
   h3__5->SetBinContent(8,2);
   h3__5->SetBinContent(9,4);
   h3__5->SetBinContent(10,4);
   h3__5->SetBinContent(11,5);
   h3__5->SetBinContent(12,1);
   h3__5->SetBinContent(13,2);
   h3__5->SetBinContent(14,3);
   h3__5->SetBinContent(15,3);
   h3__5->SetBinContent(16,1);
   h3__5->SetBinContent(17,5);
   h3__5->SetBinContent(19,1);
   h3__5->SetBinContent(20,3);
   h3__5->SetBinContent(21,4);
   h3__5->SetBinContent(22,1);
   h3__5->SetBinContent(23,4);
   h3__5->SetBinContent(24,3);
   h3__5->SetBinContent(25,6);
   h3__5->SetBinContent(26,3);
   h3__5->SetBinContent(27,4);
   h3__5->SetBinContent(28,1);
   h3__5->SetBinContent(29,1);
   h3__5->SetBinContent(30,5);
   h3__5->SetBinContent(31,5);
   h3__5->SetBinContent(32,1);
   h3__5->SetBinContent(33,426);
   h3__5->SetBinError(0,10.81665);
   h3__5->SetBinError(1,2);
   h3__5->SetBinError(3,1);
   h3__5->SetBinError(4,1.732051);
   h3__5->SetBinError(5,1.732051);
   h3__5->SetBinError(6,2.44949);
   h3__5->SetBinError(7,2);
   h3__5->SetBinError(8,1.414214);
   h3__5->SetBinError(9,2);
   h3__5->SetBinError(10,2);
   h3__5->SetBinError(11,2.236068);
   h3__5->SetBinError(12,1);
   h3__5->SetBinError(13,1.414214);
   h3__5->SetBinError(14,1.732051);
   h3__5->SetBinError(15,1.732051);
   h3__5->SetBinError(16,1);
   h3__5->SetBinError(17,2.236068);
   h3__5->SetBinError(19,1);
   h3__5->SetBinError(20,1.732051);
   h3__5->SetBinError(21,2);
   h3__5->SetBinError(22,1);
   h3__5->SetBinError(23,2);
   h3__5->SetBinError(24,1.732051);
   h3__5->SetBinError(25,2.44949);
   h3__5->SetBinError(26,1.732051);
   h3__5->SetBinError(27,2);
   h3__5->SetBinError(28,1);
   h3__5->SetBinError(29,1);
   h3__5->SetBinError(30,2.236068);
   h3__5->SetBinError(31,2.236068);
   h3__5->SetBinError(32,1);
   h3__5->SetBinError(33,20.63977);
   h3__5->SetMinimum(0);
   h3__5->SetMaximum(12);
   h3__5->SetEntries(636);
   h3__5->SetStats(0);
   h3__5->SetLineWidth(2);
   h3__5->SetMarkerStyle(20);
   h3__5->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c^{2}}]");
   h3__5->GetXaxis()->SetNdivisions(505);
   h3__5->GetXaxis()->SetLabelFont(132);
   h3__5->GetXaxis()->SetLabelOffset(0.01);
   h3__5->GetXaxis()->SetLabelSize(0.06);
   h3__5->GetXaxis()->SetTitleSize(0.072);
   h3__5->GetXaxis()->SetTitleOffset(0.95);
   h3__5->GetXaxis()->SetTitleFont(132);
   h3__5->GetYaxis()->SetTitle("Candidates / (3 MeV/#it{c^{2}})");
   h3__5->GetYaxis()->SetLabelFont(132);
   h3__5->GetYaxis()->SetLabelOffset(0.01);
   h3__5->GetYaxis()->SetLabelSize(0.06);
   h3__5->GetYaxis()->SetTitleSize(0.072);
   h3__5->GetYaxis()->SetTitleOffset(0.65);
   h3__5->GetYaxis()->SetTitleFont(132);
   h3__5->GetZaxis()->SetLabelFont(132);
   h3__5->GetZaxis()->SetLabelSize(0.06);
   h3__5->GetZaxis()->SetTitleSize(0.072);
   h3__5->GetZaxis()->SetTitleOffset(1.2);
   h3__5->GetZaxis()->SetTitleFont(132);
   h3__5->Draw("");
   
   TPaveText *pt = new TPaveText(0.2,0.75,0.4,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> figs/Fig3a.C <==
void Bc2Sfit_forpaper2_bin1()
{
//=========Macro generated from canvas: c1/fitted Bc2S mass
//=========  (Tue Dec  5 14:07:14 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "fitted Bc2S mass",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6479.012,-79.451,7343.21,417.1178);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_51b95d0__1 = new TH1D("frame_51b95d0__1","B_{c}(2S)",100,6600,7300);
   frame_51b95d0__1->SetBinContent(1,350.9976);
   frame_51b95d0__1->SetMinimum(0);
   frame_51b95d0__1->SetMaximum(392.2893);
   frame_51b95d0__1->SetEntries(2);
   frame_51b95d0__1->SetDirectory(0);
   frame_51b95d0__1->SetStats(0);
   frame_51b95d0__1->SetLineWidth(2);
   frame_51b95d0__1->SetMarkerStyle(20);
   frame_51b95d0__1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_51b95d0__1->GetXaxis()->SetNdivisions(505);
   frame_51b95d0__1->GetXaxis()->SetLabelFont(132);
   frame_51b95d0__1->GetXaxis()->SetLabelOffset(0.018);
   frame_51b95d0__1->GetXaxis()->SetLabelSize(0.06);
   frame_51b95d0__1->GetXaxis()->SetTitleSize(0.072);
   frame_51b95d0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_51b95d0__1->GetXaxis()->SetTitleFont(132);
   frame_51b95d0__1->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_51b95d0__1->GetYaxis()->SetLabelFont(132);
   frame_51b95d0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_51b95d0__1->GetYaxis()->SetLabelSize(0.06);
   frame_51b95d0__1->GetYaxis()->SetTitleSize(0.072);
   frame_51b95d0__1->GetYaxis()->SetTitleOffset(0.85);
   frame_51b95d0__1->GetYaxis()->SetTitleFont(132);
   frame_51b95d0__1->GetZaxis()->SetLabelFont(132);
   frame_51b95d0__1->GetZaxis()->SetLabelSize(0.06);
   frame_51b95d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_51b95d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_51b95d0__1->GetZaxis()->SetTitleFont(132);
   frame_51b95d0__1->Draw("FUNC");
   
   TH1F *h__2 = new TH1F("h__2","h",25,6600,7300);
   h__2->SetBinContent(2,2.08111);
   h__2->SetBinContent(4,12.48666);
   h__2->SetBinContent(5,10.40555);
   h__2->SetBinContent(6,45.78443);
   h__2->SetBinContent(7,56.18998);
   h__2->SetBinContent(8,101.9744);
   h__2->SetBinContent(9,135.2722);
   h__2->SetBinContent(10,124.8666);
   h__2->SetBinContent(11,166.4888);
   h__2->SetBinContent(12,220.5977);
   h__2->SetBinContent(13,235.1655);
   h__2->SetBinContent(14,258.0577);
   h__2->SetBinContent(15,228.9221);
   h__2->SetBinContent(16,270.5444);
   h__2->SetBinContent(17,255.9766);
   h__2->SetBinContent(18,270.5444);
   h__2->SetBinContent(19,274.7066);
   h__2->SetBinContent(20,285.1122);
   h__2->SetBinContent(21,247.6521);
   h__2->SetBinContent(22,262.2199);
   h__2->SetBinContent(23,301.761);
   h__2->SetBinContent(24,289.2744);
   h__2->SetBinContent(25,264.301);
   h__2->SetBinContent(26,1814.728);
   h__2->SetEntries(2948);
   h__2->SetStats(0);
   h__2->SetFillColor(30);
   h__2->SetLineColor(30);
   h__2->SetLineWidth(2);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetNdivisions(505);
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.072);
   h__2->GetXaxis()->SetTitleOffset(0.95);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.072);
   h__2->GetYaxis()->SetTitleOffset(0.95);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(132);
   h__2->GetZaxis()->SetLabelSize(0.06);
   h__2->GetZaxis()->SetTitleSize(0.072);
   h__2->GetZaxis()->SetTitleOffset(1.2);
   h__2->GetZaxis()->SetTitleFont(132);
   h__2->Draw("SAME");
   
   Double_t h_data_fx3001[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3001[25] = {
   0,
   0,
   1,
   4,
   14,
   34,
   75,
   112,
   141,
   158,
   196,
   201,
   212,
   242,
   234,
   251,
   242,
   316,
   269,
   277,
   294,
   290,
   296,
   282,
   269};
   Double_t h_data_felx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3001[25] = {
   0,
   0,
   0.8272462,
   1.914339,
   3.6965,
   5.802128,
   8.640903,
   10.09481,
   11.38486,
   12.07975,
   13.50893,
   13.68626,
   14.0688,
   15.06438,
   14.80523,
   15.35087,
   15.06438,
   17.28342,
   15.90884,
   16.15083,
   16.65372,
   16.53673,
   16.71191,
   16.3003,
   15.90884};
   Double_t h_data_fehx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3001[25] = {
   1.147874,
   1.147874,
   2.299527,
   3.162753,
   4.830381,
   6.888101,
   9.698771,
   11.09481,
   12.38486,
   13.07975,
   14.50893,
   14.68626,
   15.0688,
   16.06438,
   15.80523,
   16.35087,
   16.06438,
   18.28342,
   16.90884,
   17.15083,
   17.65372,
   17.53673,
   17.71191,
   17.3003,
   16.90884};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(367.7118);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t background_Norm[BStar_FullFit_M_0]_fx1[106] = {
   6593,
   6593,
   6600,
   6607,
   6614,
   6621,
   6628,
   6635,
   6642,
   6649,
   6656,
   6663,
   6670,
   6677,
   6684,
   6691,
   6698,
   6705,
   6712,
   6719,
   6726,
   6733,
   6740,
   6747,
   6754,
   6761,
   6768,
   6775,
   6782,
   6789,
   6796,
   6803,
   6810,
   6817,
   6824,
   6831,
   6838,
   6845,
   6852,
   6859,
   6866,
   6873,
   6880,
   6887,
   6894,
   6901,
   6908,
   6915,
   6922,
   6929,
   6936,
   6943,
   6950,
   6957,
   6964,
   6971,
   6978,
   6985,
   6992,
   6999,
   7006,
   7013,
   7020,
   7027,
   7034,
   7041,
   7048,
   7055,
   7062,
   7069,
   7076,
   7083,
   7090,
   7097,
   7104,
   7111,
   7118,
   7125,
   7132,
   7139,
   7146,
   7153,
   7160,
   7167,
   7174,
   7181,
   7188,
   7195,
   7202,
   7209,
   7216,
   7223,
   7230,
   7237,
   7244,
   7251,
   7258,
   7265,
   7272,
   7279,
   7286,
   7293,
   7300,
   7300,
   7307,
   7307};
   Double_t background_Norm[BStar_FullFit_M_0]_fy1[106] = {
   0,
   0.01378065,
   0.01378065,
   0.03044398,
   0.06159817,
   0.116038,
   0.2058454,
   0.3467906,
   0.5585469,
   0.8646863,
   1.292441,
   1.872235,
   2.637016,
   3.621411,
   4.860761,
   6.39008,
   8.242995,
   10.4507,
   13.04098,
   16.03736,
   19.45835,
   23.31689,
   27.61991,
   32.36811,
   37.5559,
   43.17148,
   49.19709,
   55.60939,
   62.37994,
   69.47581,
   76.86021,
   84.49322,
   92.33247,
   100.3339,
   108.4527,
   116.6434,
   124.8614,
   133.0628,
   141.2055,
   149.2495,
   157.157,
   164.8936,
   172.4274,
   179.7305,
   186.7781,
   193.549,
   200.0257,
   206.1944,
   212.0446,
   217.5692,
   222.7643,
   227.6292,
   232.1657,
   236.3785,
   240.2744,
   243.8624,
   247.1533,
   250.1593,
   252.8942,
   255.3727,
   257.6102,
   259.623,
   261.4276,
   263.0406,
   264.4788,
   265.7588,
   266.8968,
   267.9087,
   268.8098,
   269.6147,
   270.3374,
   270.991,
   271.5878,
   272.1393,
   272.6559,
   273.1472,
   273.6219,
   274.0878,
   274.5516,
   275.0194,
   275.4961,
   275.9862,
   276.4929,
   277.019,
   277.5666,
   278.1368,
   278.7305,
   279.3478,
   279.9882,
   280.6509,
   281.3345,
   282.0375,
   282.7577,
   283.4927,
   284.2402,
   284.9971,
   285.7605,
   286.5274,
   287.2944,
   288.0583,
   288.8157,
   289.5633,
   290.2975,
   290.2975,
   290.2975,
   0};
   TGraph *graph = new TGraph(106,background_Norm[BStar_FullFit_M_0]_fx1,background_Norm[BStar_FullFit_M_0]_fy1);
   graph->SetName("background_Norm[BStar_FullFit_M_0]");
   graph->SetTitle("Projection of background");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background_NormoBBStar_FullFit_M_0cB1 = new TH1F("Graph_background_NormoBBStar_FullFit_M_0cB1","Projection of background",106,6521.6,7378.4);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMinimum(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMaximum(319.3273);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetDirectory(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetStats(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetLineWidth(2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMarkerStyle(20);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetNdivisions(505);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_background_Norm[BStar_FullFit_M_0]1);
   
   graph->Draw("l");
   TLine *line = new TLine(6785,0,6785,392.2893);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(6900,0,6900,392.2893);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.75,0.345,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   
   Double_t h_data_fx3002[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3002[25] = {
   0,
   0,
   1,
   4,
   14,
   34,
   75,
   112,
   141,
   158,
   196,
   201,
   212,
   242,
   234,
   251,
   242,
   316,
   269,
   277,
   294,
   290,
   296,
   282,
   269};
   Double_t h_data_felx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3002[25] = {
   0,
   0,
   0.8272462,
   1.914339,
   3.6965,
   5.802128,
   8.640903,
   10.09481,
   11.38486,
   12.07975,
   13.50893,
   13.68626,
   14.0688,
   15.06438,
   14.80523,
   15.35087,
   15.06438,
   17.28342,
   15.90884,
   16.15083,
   16.65372,
   16.53673,
   16.71191,
   16.3003,
   15.90884};
   Double_t h_data_fehx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3002[25] = {
   1.147874,
   1.147874,
   2.299527,
   3.162753,
   4.830381,
   6.888101,
   9.698771,
   11.09481,
   12.38486,
   13.07975,
   14.50893,
   14.68626,
   15.0688,
   16.06438,
   15.80523,
   16.35087,
   16.06438,
   18.28342,
   16.90884,
   17.15083,
   17.65372,
   17.53673,
   17.71191,
   17.3003,
   16.90884};
   grae = new TGraphAsymmErrors(25,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(367.7118);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_51b95d0__3 = new TH1D("frame_51b95d0__3","B_{c}(2S)",100,6600,7300);
   frame_51b95d0__3->SetBinContent(1,350.9976);
   frame_51b95d0__3->SetMinimum(0);
   frame_51b95d0__3->SetMaximum(392.2893);
   frame_51b95d0__3->SetEntries(2);
   frame_51b95d0__3->SetDirectory(0);
   frame_51b95d0__3->SetStats(0);
   frame_51b95d0__3->SetLineWidth(2);
   frame_51b95d0__3->SetMarkerStyle(20);
   frame_51b95d0__3->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_51b95d0__3->GetXaxis()->SetNdivisions(505);
   frame_51b95d0__3->GetXaxis()->SetLabelFont(132);
   frame_51b95d0__3->GetXaxis()->SetLabelOffset(0.018);
   frame_51b95d0__3->GetXaxis()->SetLabelSize(0.06);
   frame_51b95d0__3->GetXaxis()->SetTitleSize(0.072);
   frame_51b95d0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_51b95d0__3->GetXaxis()->SetTitleFont(132);
   frame_51b95d0__3->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_51b95d0__3->GetYaxis()->SetLabelFont(132);
   frame_51b95d0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_51b95d0__3->GetYaxis()->SetLabelSize(0.06);
   frame_51b95d0__3->GetYaxis()->SetTitleSize(0.072);
   frame_51b95d0__3->GetYaxis()->SetTitleOffset(0.85);
   frame_51b95d0__3->GetYaxis()->SetTitleFont(132);
   frame_51b95d0__3->GetZaxis()->SetLabelFont(132);
   frame_51b95d0__3->GetZaxis()->SetLabelSize(0.06);
   frame_51b95d0__3->GetZaxis()->SetTitleSize(0.072);
   frame_51b95d0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_51b95d0__3->GetZaxis()->SetTitleFont(132);
   frame_51b95d0__3->Draw("AXISSAME");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3b.C <==
void Bc2Sfit_forpaper2_bin2()
{
//=========Macro generated from canvas: c1/fitted Bc2S mass
//=========  (Tue Dec  5 14:07:18 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "fitted Bc2S mass",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6479.012,-25.84663,7343.21,135.6948);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_5448450__1 = new TH1D("frame_5448450__1","B_{c}(2S)",100,6600,7300);
   frame_5448450__1->SetBinContent(1,106.6531);
   frame_5448450__1->SetMinimum(0);
   frame_5448450__1->SetMaximum(127.6177);
   frame_5448450__1->SetEntries(2);
   frame_5448450__1->SetDirectory(0);
   frame_5448450__1->SetStats(0);
   frame_5448450__1->SetLineWidth(2);
   frame_5448450__1->SetMarkerStyle(20);
   frame_5448450__1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_5448450__1->GetXaxis()->SetNdivisions(505);
   frame_5448450__1->GetXaxis()->SetLabelFont(132);
   frame_5448450__1->GetXaxis()->SetLabelOffset(0.018);
   frame_5448450__1->GetXaxis()->SetLabelSize(0.06);
   frame_5448450__1->GetXaxis()->SetTitleSize(0.072);
   frame_5448450__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5448450__1->GetXaxis()->SetTitleFont(132);
   frame_5448450__1->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_5448450__1->GetYaxis()->SetLabelFont(132);
   frame_5448450__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5448450__1->GetYaxis()->SetLabelSize(0.06);
   frame_5448450__1->GetYaxis()->SetTitleSize(0.072);
   frame_5448450__1->GetYaxis()->SetTitleOffset(0.85);
   frame_5448450__1->GetYaxis()->SetTitleFont(132);
   frame_5448450__1->GetZaxis()->SetLabelFont(132);
   frame_5448450__1->GetZaxis()->SetLabelSize(0.06);
   frame_5448450__1->GetZaxis()->SetTitleSize(0.072);
   frame_5448450__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5448450__1->GetZaxis()->SetTitleFont(132);
   frame_5448450__1->Draw("FUNC");
   
   TH1F *h__2 = new TH1F("h__2","h",25,6600,7300);
   h__2->SetBinContent(3,8.35468);
   h__2->SetBinContent(4,16.70936);
   h__2->SetBinContent(5,25.06404);
   h__2->SetBinContent(6,35.50739);
   h__2->SetBinContent(7,48.03941);
   h__2->SetBinContent(8,50.12808);
   h__2->SetBinContent(9,58.48276);
   h__2->SetBinContent(10,64.74877);
   h__2->SetBinContent(11,83.5468);
   h__2->SetBinContent(12,83.5468);
   h__2->SetBinContent(13,96.07882);
   h__2->SetBinContent(14,85.63547);
   h__2->SetBinContent(15,85.63547);
   h__2->SetBinContent(16,98.16749);
   h__2->SetBinContent(17,81.45813);
   h__2->SetBinContent(18,93.99015);
   h__2->SetBinContent(19,68.92611);
   h__2->SetBinContent(20,81.45813);
   h__2->SetBinContent(21,87.72414);
   h__2->SetBinContent(22,96.07882);
   h__2->SetBinContent(23,75.19212);
   h__2->SetBinContent(24,64.74877);
   h__2->SetBinContent(25,54.30542);
   h__2->SetBinContent(26,474.1281);
   h__2->SetEntries(966);
   h__2->SetStats(0);
   h__2->SetFillColor(30);
   h__2->SetLineColor(30);
   h__2->SetLineWidth(2);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetNdivisions(505);
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.072);
   h__2->GetXaxis()->SetTitleOffset(0.95);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.072);
   h__2->GetYaxis()->SetTitleOffset(0.95);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(132);
   h__2->GetZaxis()->SetLabelSize(0.06);
   h__2->GetZaxis()->SetTitleSize(0.072);
   h__2->GetZaxis()->SetTitleOffset(1.2);
   h__2->GetZaxis()->SetTitleFont(132);
   h__2->Draw("SAME");
   
   Double_t h_data_fx3001[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3001[25] = {
   0,
   1,
   6,
   15,
   38,
   43,
   54,
   74,
   68,
   84,
   73,
   86,
   72,
   80,
   63,
   89,
   88,
   91,
   78,
   83,
   90,
   78,
   83,
   63,
   69};
   Double_t h_data_felx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3001[25] = {
   0,
   0.8272462,
   2.379931,
   3.82938,
   6.137163,
   6.531834,
   7.32564,
   8.582844,
   8.225883,
   9.146873,
   8.524388,
   9.255555,
   8.465529,
   8.925539,
   7.916129,
   9.416226,
   9.362975,
   9.521834,
   8.812788,
   9.092044,
   9.469177,
   8.812788,
   9.092044,
   7.916129,
   8.286444};
   Double_t h_data_fehx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3001[25] = {
   1.147874,
   2.299527,
   3.583642,
   4.958738,
   7.218484,
   7.608278,
   8.39385,
   9.641101,
   9.28666,
   10.20155,
   9.583044,
   10.30959,
   9.524592,
   9.981567,
   8.979274,
   10.46934,
   10.41639,
   10.57436,
   9.869531,
   10.14705,
   10.522,
   9.869531,
   10.14705,
   8.979274,
   9.346779};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(111.7318);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t background_Norm[BStar_FullFit_M_0]_fx1[106] = {
   6593,
   6593,
   6600,
   6607,
   6614,
   6621,
   6628,
   6635,
   6642,
   6649,
   6656,
   6663,
   6670,
   6677,
   6684,
   6691,
   6698,
   6705,
   6712,
   6719,
   6726,
   6733,
   6740,
   6747,
   6754,
   6761,
   6768,
   6775,
   6782,
   6789,
   6796,
   6803,
   6810,
   6817,
   6824,
   6831,
   6838,
   6845,
   6852,
   6859,
   6866,
   6873,
   6880,
   6887,
   6894,
   6901,
   6908,
   6915,
   6922,
   6929,
   6936,
   6943,
   6950,
   6957,
   6964,
   6971,
   6978,
   6985,
   6992,
   6999,
   7006,
   7013,
   7020,
   7027,
   7034,
   7041,
   7048,
   7055,
   7062,
   7069,
   7076,
   7083,
   7090,
   7097,
   7104,
   7111,
   7118,
   7125,
   7132,
   7139,
   7146,
   7153,
   7160,
   7167,
   7174,
   7181,
   7188,
   7195,
   7202,
   7209,
   7216,
   7223,
   7230,
   7237,
   7244,
   7251,
   7258,
   7265,
   7272,
   7279,
   7286,
   7293,
   7300,
   7300,
   7307,
   7307};
   Double_t background_Norm[BStar_FullFit_M_0]_fy1[106] = {
   0,
   0.07722155,
   0.07722155,
   0.1618281,
   0.3061963,
   0.5338433,
   0.8703281,
   1.341556,
   1.972006,
   2.783074,
   3.791701,
   5.00937,
   6.441536,
   8.087468,
   9.94048,
   11.98847,
   14.21471,
   16.59877,
   19.11756,
   21.74633,
   24.45967,
   27.23236,
   30.04017,
   32.86042,
   35.67249,
   38.45816,
   41.20171,
   43.89009,
   46.51281,
   49.06181,
   51.53133,
   53.91762,
   56.21868,
   58.43401,
   60.56428,
   62.6111,
   64.57675,
   66.46394,
   68.27561,
   70.01475,
   71.68428,
   73.2869,
   74.82501,
   76.30067,
   77.71555,
   79.0709,
   80.36757,
   81.60603,
   82.78636,
   83.90835,
   84.97146,
   85.97496,
   86.9179,
   87.7992,
   88.61769,
   89.37216,
   90.0614,
   90.68424,
   91.23959,
   91.72645,
   92.144,
   92.49152,
   92.76852,
   92.97465,
   93.10981,
   93.17407,
   93.16773,
   93.09128,
   92.94543,
   92.73108,
   92.44933,
   92.10147,
   91.68894,
   91.21337,
   90.6765,
   90.08026,
   89.42664,
   88.71779,
   87.95593,
   87.14335,
   86.28245,
   85.37563,
   84.42538,
   83.43418,
   82.40457,
   81.33906,
   80.24019,
   79.11047,
   77.95239,
   76.76842,
   75.56099,
   74.33249,
   73.08526,
   71.8216,
   70.54373,
   69.25382,
   67.95398,
   66.64624,
   65.33256,
   64.01484,
   62.69489,
   61.37444,
   60.05518,
   60.05518,
   60.05518,
   0};
   TGraph *graph = new TGraph(106,background_Norm[BStar_FullFit_M_0]_fx1,background_Norm[BStar_FullFit_M_0]_fy1);
   graph->SetName("background_Norm[BStar_FullFit_M_0]");
   graph->SetTitle("Projection of background");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background_NormoBBStar_FullFit_M_0cB1 = new TH1F("Graph_background_NormoBBStar_FullFit_M_0cB1","Projection of background",106,6521.6,7378.4);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMinimum(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMaximum(102.4915);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetDirectory(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetStats(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetLineWidth(2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMarkerStyle(20);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetNdivisions(505);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_background_Norm[BStar_FullFit_M_0]1);
   
   graph->Draw("l");
   TLine *line = new TLine(6785,0,6785,127.6177);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(6900,0,6900,127.6177);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.75,0.345,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   
   Double_t h_data_fx3002[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3002[25] = {
   0,
   1,
   6,
   15,
   38,
   43,
   54,
   74,
   68,
   84,
   73,
   86,
   72,
   80,
   63,
   89,
   88,
   91,
   78,
   83,
   90,
   78,
   83,
   63,
   69};
   Double_t h_data_felx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3002[25] = {
   0,
   0.8272462,
   2.379931,
   3.82938,
   6.137163,
   6.531834,
   7.32564,
   8.582844,
   8.225883,
   9.146873,
   8.524388,
   9.255555,
   8.465529,
   8.925539,
   7.916129,
   9.416226,
   9.362975,
   9.521834,
   8.812788,
   9.092044,
   9.469177,
   8.812788,
   9.092044,
   7.916129,
   8.286444};
   Double_t h_data_fehx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3002[25] = {
   1.147874,
   2.299527,
   3.583642,
   4.958738,
   7.218484,
   7.608278,
   8.39385,
   9.641101,
   9.28666,
   10.20155,
   9.583044,
   10.30959,
   9.524592,
   9.981567,
   8.979274,
   10.46934,
   10.41639,
   10.57436,
   9.869531,
   10.14705,
   10.522,
   9.869531,
   10.14705,
   8.979274,
   9.346779};
   grae = new TGraphAsymmErrors(25,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(111.7318);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5448450__3 = new TH1D("frame_5448450__3","B_{c}(2S)",100,6600,7300);
   frame_5448450__3->SetBinContent(1,106.6531);
   frame_5448450__3->SetMinimum(0);
   frame_5448450__3->SetMaximum(127.6177);
   frame_5448450__3->SetEntries(2);
   frame_5448450__3->SetDirectory(0);
   frame_5448450__3->SetStats(0);
   frame_5448450__3->SetLineWidth(2);
   frame_5448450__3->SetMarkerStyle(20);
   frame_5448450__3->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_5448450__3->GetXaxis()->SetNdivisions(505);
   frame_5448450__3->GetXaxis()->SetLabelFont(132);
   frame_5448450__3->GetXaxis()->SetLabelOffset(0.018);
   frame_5448450__3->GetXaxis()->SetLabelSize(0.06);
   frame_5448450__3->GetXaxis()->SetTitleSize(0.072);
   frame_5448450__3->GetXaxis()->SetTitleOffset(0.95);
   frame_5448450__3->GetXaxis()->SetTitleFont(132);
   frame_5448450__3->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_5448450__3->GetYaxis()->SetLabelFont(132);
   frame_5448450__3->GetYaxis()->SetLabelOffset(0.01);
   frame_5448450__3->GetYaxis()->SetLabelSize(0.06);
   frame_5448450__3->GetYaxis()->SetTitleSize(0.072);
   frame_5448450__3->GetYaxis()->SetTitleOffset(0.85);
   frame_5448450__3->GetYaxis()->SetTitleFont(132);
   frame_5448450__3->GetZaxis()->SetLabelFont(132);
   frame_5448450__3->GetZaxis()->SetLabelSize(0.06);
   frame_5448450__3->GetZaxis()->SetTitleSize(0.072);
   frame_5448450__3->GetZaxis()->SetTitleOffset(1.2);
   frame_5448450__3->GetZaxis()->SetTitleFont(132);
   frame_5448450__3->Draw("AXISSAME");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3c.C <==
void Bc2Sfit_forpaper2_bin3()
{
//=========Macro generated from canvas: c1/fitted Bc2S mass
//=========  (Tue Dec  5 14:07:21 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "fitted Bc2S mass",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6479.012,-12.61641,7343.21,66.23614);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_38cc650__1 = new TH1D("frame_38cc650__1","B_{c}(2S)",100,6600,7300);
   frame_38cc650__1->SetBinContent(1,52.00879);
   frame_38cc650__1->SetMinimum(0);
   frame_38cc650__1->SetMaximum(62.29351);
   frame_38cc650__1->SetEntries(2);
   frame_38cc650__1->SetDirectory(0);
   frame_38cc650__1->SetStats(0);
   frame_38cc650__1->SetLineWidth(2);
   frame_38cc650__1->SetMarkerStyle(20);
   frame_38cc650__1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_38cc650__1->GetXaxis()->SetNdivisions(505);
   frame_38cc650__1->GetXaxis()->SetLabelFont(132);
   frame_38cc650__1->GetXaxis()->SetLabelOffset(0.018);
   frame_38cc650__1->GetXaxis()->SetLabelSize(0.06);
   frame_38cc650__1->GetXaxis()->SetTitleSize(0.072);
   frame_38cc650__1->GetXaxis()->SetTitleOffset(0.95);
   frame_38cc650__1->GetXaxis()->SetTitleFont(132);
   frame_38cc650__1->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_38cc650__1->GetYaxis()->SetLabelFont(132);
   frame_38cc650__1->GetYaxis()->SetLabelOffset(0.01);
   frame_38cc650__1->GetYaxis()->SetLabelSize(0.06);
   frame_38cc650__1->GetYaxis()->SetTitleSize(0.072);
   frame_38cc650__1->GetYaxis()->SetTitleOffset(0.85);
   frame_38cc650__1->GetYaxis()->SetTitleFont(132);
   frame_38cc650__1->GetZaxis()->SetLabelFont(132);
   frame_38cc650__1->GetZaxis()->SetLabelSize(0.06);
   frame_38cc650__1->GetZaxis()->SetTitleSize(0.072);
   frame_38cc650__1->GetZaxis()->SetTitleOffset(1.2);
   frame_38cc650__1->GetZaxis()->SetTitleFont(132);
   frame_38cc650__1->Draw("FUNC");
   
   TH1F *h__2 = new TH1F("h__2","h",25,6600,7300);
   h__2->SetBinContent(2,3.993174);
   h__2->SetBinContent(3,9.982935);
   h__2->SetBinContent(4,7.986348);
   h__2->SetBinContent(5,5.989761);
   h__2->SetBinContent(6,17.96928);
   h__2->SetBinContent(7,29.9488);
   h__2->SetBinContent(8,41.92833);
   h__2->SetBinContent(9,25.95563);
   h__2->SetBinContent(10,19.96587);
   h__2->SetBinContent(11,33.94198);
   h__2->SetBinContent(12,35.93857);
   h__2->SetBinContent(13,45.9215);
   h__2->SetBinContent(14,35.93857);
   h__2->SetBinContent(15,43.92492);
   h__2->SetBinContent(16,47.91809);
   h__2->SetBinContent(17,41.92833);
   h__2->SetBinContent(18,35.93857);
   h__2->SetBinContent(19,37.93515);
   h__2->SetBinContent(20,35.93857);
   h__2->SetBinContent(21,35.93857);
   h__2->SetBinContent(22,25.95563);
   h__2->SetBinContent(23,27.95222);
   h__2->SetBinContent(24,35.93857);
   h__2->SetBinContent(25,35.93857);
   h__2->SetBinContent(26,163.7201);
   h__2->SetEntries(443);
   h__2->SetStats(0);
   h__2->SetFillColor(30);
   h__2->SetLineColor(30);
   h__2->SetLineWidth(2);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetNdivisions(505);
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.072);
   h__2->GetXaxis()->SetTitleOffset(0.95);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.072);
   h__2->GetYaxis()->SetTitleOffset(0.95);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(132);
   h__2->GetZaxis()->SetLabelSize(0.06);
   h__2->GetZaxis()->SetTitleSize(0.072);
   h__2->GetZaxis()->SetTitleOffset(1.2);
   h__2->GetZaxis()->SetTitleFont(132);
   h__2->Draw("SAME");
   
   Double_t h_data_fx3001[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3001[25] = {
   1,
   3,
   12,
   16,
   24,
   30,
   17,
   36,
   38,
   36,
   35,
   39,
   38,
   32,
   31,
   36,
   35,
   39,
   30,
   42,
   32,
   31,
   31,
   33,
   28};
   Double_t h_data_felx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3001[25] = {
   0.8272462,
   1.632705,
   3.415266,
   3.957801,
   4.864612,
   5.446522,
   4.082184,
   5.971996,
   6.137163,
   5.971996,
   5.887675,
   6.218102,
   6.137163,
   5.627135,
   5.537565,
   5.971996,
   5.887675,
   6.218102,
   5.446522,
   6.454831,
   5.627135,
   5.537565,
   5.537565,
   5.715302,
   5.259711};
   Double_t h_data_fehx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3001[25] = {
   2.299527,
   2.918186,
   4.559819,
   5.083066,
   5.966932,
   6.538046,
   5.203719,
   7.055545,
   7.218484,
   7.055545,
   6.97241,
   7.298372,
   7.218484,
   6.715753,
   6.627601,
   7.055545,
   6.97241,
   7.298372,
   6.538046,
   7.53218,
   6.715753,
   6.627601,
   6.627601,
   6.802567,
   6.354446};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(54.46812);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t background_Norm[BStar_FullFit_M_0]_fx1[106] = {
   6593,
   6593,
   6600,
   6607,
   6614,
   6621,
   6628,
   6635,
   6642,
   6649,
   6656,
   6663,
   6670,
   6677,
   6684,
   6691,
   6698,
   6705,
   6712,
   6719,
   6726,
   6733,
   6740,
   6747,
   6754,
   6761,
   6768,
   6775,
   6782,
   6789,
   6796,
   6803,
   6810,
   6817,
   6824,
   6831,
   6838,
   6845,
   6852,
   6859,
   6866,
   6873,
   6880,
   6887,
   6894,
   6901,
   6908,
   6915,
   6922,
   6929,
   6936,
   6943,
   6950,
   6957,
   6964,
   6971,
   6978,
   6985,
   6992,
   6999,
   7006,
   7013,
   7020,
   7027,
   7034,
   7041,
   7048,
   7055,
   7062,
   7069,
   7076,
   7083,
   7090,
   7097,
   7104,
   7111,
   7118,
   7125,
   7132,
   7139,
   7146,
   7153,
   7160,
   7167,
   7174,
   7181,
   7188,
   7195,
   7202,
   7209,
   7216,
   7223,
   7230,
   7237,
   7244,
   7251,
   7258,
   7265,
   7272,
   7279,
   7286,
   7293,
   7300,
   7300,
   7307,
   7307};
   Double_t background_Norm[BStar_FullFit_M_0]_fy1[106] = {
   0,
   0.2071249,
   0.2071249,
   0.3716241,
   0.6088009,
   0.9295825,
   1.342071,
   1.851225,
   2.45881,
   3.16356,
   3.961481,
   4.846269,
   5.809765,
   6.84244,
   7.933856,
   9.073099,
   10.24916,
   11.45126,
   12.66913,
   13.89318,
   15.11471,
   16.32597,
   17.52019,
   18.69165,
   19.83564,
   20.94839,
   22.02705,
   23.06956,
   24.07461,
   25.04153,
   25.97017,
   26.86086,
   27.71426,
   28.53133,
   29.31324,
   30.06126,
   30.77676,
   31.46113,
   32.11573,
   32.74187,
   33.34076,
   33.91353,
   34.46115,
   34.98449,
   35.48429,
   35.96111,
   36.41543,
   36.84758,
   37.25776,
   37.64609,
   38.01257,
   38.35715,
   38.67968,
   38.97997,
   39.25778,
   39.51285,
   39.74489,
   39.95361,
   40.13873,
   40.29997,
   40.43709,
   40.54988,
   40.63814,
   40.70174,
   40.7406,
   40.75467,
   40.74396,
   40.70856,
   40.64858,
   40.56421,
   40.4557,
   40.32334,
   40.1675,
   39.98857,
   39.78701,
   39.56334,
   39.3181,
   39.0519,
   38.76536,
   38.45916,
   38.134,
   37.79061,
   37.42975,
   37.0522,
   36.65876,
   36.25024,
   35.82747,
   35.39127,
   34.94249,
   34.48197,
   34.01054,
   33.52905,
   33.03833,
   32.53919,
   32.03246,
   31.51893,
   30.9994,
   30.47463,
   29.94538,
   29.41238,
   28.87635,
   28.33799,
   27.79797,
   27.79797,
   27.79797,
   0};
   TGraph *graph = new TGraph(106,background_Norm[BStar_FullFit_M_0]_fx1,background_Norm[BStar_FullFit_M_0]_fy1);
   graph->SetName("background_Norm[BStar_FullFit_M_0]");
   graph->SetTitle("Projection of background");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background_NormoBBStar_FullFit_M_0cB1 = new TH1F("Graph_background_NormoBBStar_FullFit_M_0cB1","Projection of background",106,6521.6,7378.4);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMinimum(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMaximum(44.83013);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetDirectory(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetStats(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetLineWidth(2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMarkerStyle(20);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetNdivisions(505);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_background_Norm[BStar_FullFit_M_0]1);
   
   graph->Draw("l");
   TLine *line = new TLine(6785,0,6785,62.29351);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(6900,0,6900,62.29351);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.75,0.345,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   
   Double_t h_data_fx3002[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3002[25] = {
   1,
   3,
   12,
   16,
   24,
   30,
   17,
   36,
   38,
   36,
   35,
   39,
   38,
   32,
   31,
   36,
   35,
   39,
   30,
   42,
   32,
   31,
   31,
   33,
   28};
   Double_t h_data_felx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3002[25] = {
   0.8272462,
   1.632705,
   3.415266,
   3.957801,
   4.864612,
   5.446522,
   4.082184,
   5.971996,
   6.137163,
   5.971996,
   5.887675,
   6.218102,
   6.137163,
   5.627135,
   5.537565,
   5.971996,
   5.887675,
   6.218102,
   5.446522,
   6.454831,
   5.627135,
   5.537565,
   5.537565,
   5.715302,
   5.259711};
   Double_t h_data_fehx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3002[25] = {
   2.299527,
   2.918186,
   4.559819,
   5.083066,
   5.966932,
   6.538046,
   5.203719,
   7.055545,
   7.218484,
   7.055545,
   6.97241,
   7.298372,
   7.218484,
   6.715753,
   6.627601,
   7.055545,
   6.97241,
   7.298372,
   6.538046,
   7.53218,
   6.715753,
   6.627601,
   6.627601,
   6.802567,
   6.354446};
   grae = new TGraphAsymmErrors(25,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(54.46812);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_38cc650__3 = new TH1D("frame_38cc650__3","B_{c}(2S)",100,6600,7300);
   frame_38cc650__3->SetBinContent(1,52.00879);
   frame_38cc650__3->SetMinimum(0);
   frame_38cc650__3->SetMaximum(62.29351);
   frame_38cc650__3->SetEntries(2);
   frame_38cc650__3->SetDirectory(0);
   frame_38cc650__3->SetStats(0);
   frame_38cc650__3->SetLineWidth(2);
   frame_38cc650__3->SetMarkerStyle(20);
   frame_38cc650__3->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_38cc650__3->GetXaxis()->SetNdivisions(505);
   frame_38cc650__3->GetXaxis()->SetLabelFont(132);
   frame_38cc650__3->GetXaxis()->SetLabelOffset(0.018);
   frame_38cc650__3->GetXaxis()->SetLabelSize(0.06);
   frame_38cc650__3->GetXaxis()->SetTitleSize(0.072);
   frame_38cc650__3->GetXaxis()->SetTitleOffset(0.95);
   frame_38cc650__3->GetXaxis()->SetTitleFont(132);
   frame_38cc650__3->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_38cc650__3->GetYaxis()->SetLabelFont(132);
   frame_38cc650__3->GetYaxis()->SetLabelOffset(0.01);
   frame_38cc650__3->GetYaxis()->SetLabelSize(0.06);
   frame_38cc650__3->GetYaxis()->SetTitleSize(0.072);
   frame_38cc650__3->GetYaxis()->SetTitleOffset(0.85);
   frame_38cc650__3->GetYaxis()->SetTitleFont(132);
   frame_38cc650__3->GetZaxis()->SetLabelFont(132);
   frame_38cc650__3->GetZaxis()->SetLabelSize(0.06);
   frame_38cc650__3->GetZaxis()->SetTitleSize(0.072);
   frame_38cc650__3->GetZaxis()->SetTitleOffset(1.2);
   frame_38cc650__3->GetZaxis()->SetTitleFont(132);
   frame_38cc650__3->Draw("AXISSAME");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig3d.C <==
void Bc2Sfit_forpaper2_bin4()
{
//=========Macro generated from canvas: c1/fitted Bc2S mass
//=========  (Tue Dec  5 14:07:24 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "fitted Bc2S mass",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6479.012,-9.510181,7343.21,49.92845);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_380e610__1 = new TH1D("frame_380e610__1","B_{c}(2S)",100,6600,7300);
   frame_380e610__1->SetBinContent(1,38.36495);
   frame_380e610__1->SetMinimum(0);
   frame_380e610__1->SetMaximum(46.95652);
   frame_380e610__1->SetEntries(2);
   frame_380e610__1->SetDirectory(0);
   frame_380e610__1->SetStats(0);
   frame_380e610__1->SetLineWidth(2);
   frame_380e610__1->SetMarkerStyle(20);
   frame_380e610__1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_380e610__1->GetXaxis()->SetNdivisions(505);
   frame_380e610__1->GetXaxis()->SetLabelFont(132);
   frame_380e610__1->GetXaxis()->SetLabelOffset(0.018);
   frame_380e610__1->GetXaxis()->SetLabelSize(0.06);
   frame_380e610__1->GetXaxis()->SetTitleSize(0.072);
   frame_380e610__1->GetXaxis()->SetTitleOffset(0.95);
   frame_380e610__1->GetXaxis()->SetTitleFont(132);
   frame_380e610__1->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_380e610__1->GetYaxis()->SetLabelFont(132);
   frame_380e610__1->GetYaxis()->SetLabelOffset(0.01);
   frame_380e610__1->GetYaxis()->SetLabelSize(0.06);
   frame_380e610__1->GetYaxis()->SetTitleSize(0.072);
   frame_380e610__1->GetYaxis()->SetTitleOffset(0.85);
   frame_380e610__1->GetYaxis()->SetTitleFont(132);
   frame_380e610__1->GetZaxis()->SetLabelFont(132);
   frame_380e610__1->GetZaxis()->SetLabelSize(0.06);
   frame_380e610__1->GetZaxis()->SetTitleSize(0.072);
   frame_380e610__1->GetZaxis()->SetTitleOffset(1.2);
   frame_380e610__1->GetZaxis()->SetTitleFont(132);
   frame_380e610__1->Draw("FUNC");
   
   TH1F *h__2 = new TH1F("h__2","h",25,6600,7300);
   h__2->SetBinContent(0,1.956522);
   h__2->SetBinContent(1,5.869565);
   h__2->SetBinContent(2,9.782609);
   h__2->SetBinContent(3,19.56522);
   h__2->SetBinContent(4,19.56522);
   h__2->SetBinContent(5,27.3913);
   h__2->SetBinContent(6,29.34783);
   h__2->SetBinContent(7,21.52174);
   h__2->SetBinContent(8,25.43478);
   h__2->SetBinContent(9,13.69565);
   h__2->SetBinContent(10,23.47826);
   h__2->SetBinContent(11,23.47826);
   h__2->SetBinContent(12,23.47826);
   h__2->SetBinContent(13,15.65217);
   h__2->SetBinContent(14,29.34783);
   h__2->SetBinContent(15,29.34783);
   h__2->SetBinContent(16,21.52174);
   h__2->SetBinContent(17,21.52174);
   h__2->SetBinContent(18,15.65217);
   h__2->SetBinContent(19,25.43478);
   h__2->SetBinContent(20,21.52174);
   h__2->SetBinContent(21,7.826087);
   h__2->SetBinContent(22,17.6087);
   h__2->SetBinContent(23,17.6087);
   h__2->SetBinContent(24,13.69565);
   h__2->SetBinContent(25,13.69565);
   h__2->SetBinContent(26,111.5217);
   h__2->SetEntries(310);
   h__2->SetStats(0);
   h__2->SetFillColor(30);
   h__2->SetLineColor(30);
   h__2->SetLineWidth(2);
   h__2->SetMarkerStyle(20);
   h__2->GetXaxis()->SetNdivisions(505);
   h__2->GetXaxis()->SetLabelFont(132);
   h__2->GetXaxis()->SetLabelOffset(0.01);
   h__2->GetXaxis()->SetLabelSize(0.06);
   h__2->GetXaxis()->SetTitleSize(0.072);
   h__2->GetXaxis()->SetTitleOffset(0.95);
   h__2->GetXaxis()->SetTitleFont(132);
   h__2->GetYaxis()->SetLabelFont(132);
   h__2->GetYaxis()->SetLabelOffset(0.01);
   h__2->GetYaxis()->SetLabelSize(0.06);
   h__2->GetYaxis()->SetTitleSize(0.072);
   h__2->GetYaxis()->SetTitleOffset(0.95);
   h__2->GetYaxis()->SetTitleFont(132);
   h__2->GetZaxis()->SetLabelFont(132);
   h__2->GetZaxis()->SetLabelSize(0.06);
   h__2->GetZaxis()->SetTitleSize(0.072);
   h__2->GetZaxis()->SetTitleOffset(1.2);
   h__2->GetZaxis()->SetTitleFont(132);
   h__2->Draw("SAME");
   
   Double_t h_data_fx3001[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3001[25] = {
   4,
   11,
   12,
   21,
   19,
   26,
   26,
   27,
   23,
   30,
   27,
   26,
   29,
   21,
   12,
   27,
   18,
   24,
   26,
   18,
   21,
   25,
   17,
   14,
   19};
   Double_t h_data_felx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3001[25] = {
   1.914339,
   3.265579,
   3.415266,
   4.545807,
   4.320219,
   5.066015,
   5.066015,
   5.163771,
   4.760717,
   5.446522,
   5.163771,
   5.066015,
   5.353932,
   4.545807,
   3.415266,
   5.163771,
   4.202887,
   4.864612,
   5.066015,
   4.202887,
   4.545807,
   4.966335,
   4.082184,
   3.6965,
   4.320219};
   Double_t h_data_fehx3001[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3001[25] = {
   3.162753,
   4.416521,
   4.559819,
   5.655182,
   5.435196,
   6.164324,
   6.164324,
   6.260244,
   5.865235,
   6.538046,
   6.260244,
   6.164324,
   6.44702,
   5.655182,
   4.559819,
   6.260244,
   5.321007,
   5.966932,
   6.164324,
   5.321007,
   5.655182,
   6.066589,
   5.203719,
   4.830381,
   5.435196};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(25,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(39.98328);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t background_Norm[BStar_FullFit_M_0]_fx1[106] = {
   6593,
   6593,
   6600,
   6607,
   6614,
   6621,
   6628,
   6635,
   6642,
   6649,
   6656,
   6663,
   6670,
   6677,
   6684,
   6691,
   6698,
   6705,
   6712,
   6719,
   6726,
   6733,
   6740,
   6747,
   6754,
   6761,
   6768,
   6775,
   6782,
   6789,
   6796,
   6803,
   6810,
   6817,
   6824,
   6831,
   6838,
   6845,
   6852,
   6859,
   6866,
   6873,
   6880,
   6887,
   6894,
   6901,
   6908,
   6915,
   6922,
   6929,
   6936,
   6943,
   6950,
   6957,
   6964,
   6971,
   6978,
   6985,
   6992,
   6999,
   7006,
   7013,
   7020,
   7027,
   7034,
   7041,
   7048,
   7055,
   7062,
   7069,
   7076,
   7083,
   7090,
   7097,
   7104,
   7111,
   7118,
   7125,
   7132,
   7139,
   7146,
   7153,
   7160,
   7167,
   7174,
   7181,
   7188,
   7195,
   7202,
   7209,
   7216,
   7223,
   7230,
   7237,
   7244,
   7251,
   7258,
   7265,
   7272,
   7279,
   7286,
   7293,
   7300,
   7300,
   7307,
   7307};
   Double_t background_Norm[BStar_FullFit_M_0]_fy1[106] = {
   0,
   4.039692,
   4.039692,
   5.130031,
   6.358727,
   7.716955,
   9.185963,
   10.73889,
   12.34337,
   13.96442,
   15.56712,
   17.11886,
   18.59108,
   19.96037,
   21.209,
   22.32507,
   23.3022,
   24.13896,
   24.83823,
   25.40633,
   25.85223,
   26.1868,
   26.42203,
   26.57048,
   26.64473,
   26.65694,
   26.61858,
   26.54019,
   26.43123,
   26.30002,
   26.1537,
   25.99828,
   25.83868,
   25.67881,
   25.52169,
   25.36952,
   25.22382,
   25.0855,
   24.95498,
   24.83227,
   24.71709,
   24.60888,
   24.50693,
   24.41038,
   24.31834,
   24.22983,
   24.14391,
   24.05963,
   23.97611,
   23.8925,
   23.80802,
   23.72197,
   23.63372,
   23.54271,
   23.44847,
   23.35058,
   23.24871,
   23.14258,
   23.03198,
   22.91675,
   22.79678,
   22.67201,
   22.54242,
   22.40802,
   22.26886,
   22.12502,
   21.97659,
   21.82369,
   21.66646,
   21.50504,
   21.3396,
   21.17031,
   20.99734,
   20.82087,
   20.6411,
   20.4582,
   20.27238,
   20.08381,
   19.89269,
   19.6992,
   19.50352,
   19.30585,
   19.10634,
   18.90518,
   18.70254,
   18.49858,
   18.29346,
   18.08733,
   17.88036,
   17.67268,
   17.46443,
   17.25575,
   17.04678,
   16.83763,
   16.62843,
   16.4193,
   16.21035,
   16.00168,
   15.7934,
   15.58561,
   15.3784,
   15.17186,
   14.96607,
   14.96607,
   14.96607,
   0};
   TGraph *graph = new TGraph(106,background_Norm[BStar_FullFit_M_0]_fx1,background_Norm[BStar_FullFit_M_0]_fy1);
   graph->SetName("background_Norm[BStar_FullFit_M_0]");
   graph->SetTitle("Projection of background");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_background_NormoBBStar_FullFit_M_0cB1 = new TH1F("Graph_background_NormoBBStar_FullFit_M_0cB1","Projection of background",106,6521.6,7378.4);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMinimum(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMaximum(29.32263);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetDirectory(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetStats(0);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetLineWidth(2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->SetMarkerStyle(20);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetNdivisions(505);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetXaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetYaxis()->SetTitleFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelFont(132);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetLabelSize(0.06);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleSize(0.072);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_background_NormoBBStar_FullFit_M_0cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_background_Norm[BStar_FullFit_M_0]1);
   
   graph->Draw("l");
   TLine *line = new TLine(6785,0,6785,46.95652);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(6900,0,6900,46.95652);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineWidth(3);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.75,0.345,0.9,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   
   Double_t h_data_fx3002[25] = {
   6614,
   6642,
   6670,
   6698,
   6726,
   6754,
   6782,
   6810,
   6838,
   6866,
   6894,
   6922,
   6950,
   6978,
   7006,
   7034,
   7062,
   7090,
   7118,
   7146,
   7174,
   7202,
   7230,
   7258,
   7286};
   Double_t h_data_fy3002[25] = {
   4,
   11,
   12,
   21,
   19,
   26,
   26,
   27,
   23,
   30,
   27,
   26,
   29,
   21,
   12,
   27,
   18,
   24,
   26,
   18,
   21,
   25,
   17,
   14,
   19};
   Double_t h_data_felx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fely3002[25] = {
   1.914339,
   3.265579,
   3.415266,
   4.545807,
   4.320219,
   5.066015,
   5.066015,
   5.163771,
   4.760717,
   5.446522,
   5.163771,
   5.066015,
   5.353932,
   4.545807,
   3.415266,
   5.163771,
   4.202887,
   4.864612,
   5.066015,
   4.202887,
   4.545807,
   4.966335,
   4.082184,
   3.6965,
   4.320219};
   Double_t h_data_fehx3002[25] = {
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14,
   14};
   Double_t h_data_fehy3002[25] = {
   3.162753,
   4.416521,
   4.559819,
   5.655182,
   5.435196,
   6.164324,
   6.164324,
   6.260244,
   5.865235,
   6.538046,
   6.260244,
   6.164324,
   6.44702,
   5.655182,
   4.559819,
   6.260244,
   5.321007,
   5.966932,
   6.164324,
   5.321007,
   5.655182,
   6.066589,
   5.203719,
   4.830381,
   5.435196};
   grae = new TGraphAsymmErrors(25,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__BStar_FullFit_M_0");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__BStar_FullFit_M_0",100,6530,7370);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(39.98328);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_380e610__3 = new TH1D("frame_380e610__3","B_{c}(2S)",100,6600,7300);
   frame_380e610__3->SetBinContent(1,38.36495);
   frame_380e610__3->SetMinimum(0);
   frame_380e610__3->SetMaximum(46.95652);
   frame_380e610__3->SetEntries(2);
   frame_380e610__3->SetDirectory(0);
   frame_380e610__3->SetStats(0);
   frame_380e610__3->SetLineWidth(2);
   frame_380e610__3->SetMarkerStyle(20);
   frame_380e610__3->GetXaxis()->SetTitle("#it{M}(#it{B_{c}^{+}#pi^{+}#pi^{#minus}}) [MeV/#it{c}^{2}]");
   frame_380e610__3->GetXaxis()->SetNdivisions(505);
   frame_380e610__3->GetXaxis()->SetLabelFont(132);
   frame_380e610__3->GetXaxis()->SetLabelOffset(0.018);
   frame_380e610__3->GetXaxis()->SetLabelSize(0.06);
   frame_380e610__3->GetXaxis()->SetTitleSize(0.072);
   frame_380e610__3->GetXaxis()->SetTitleOffset(0.95);
   frame_380e610__3->GetXaxis()->SetTitleFont(132);
   frame_380e610__3->GetYaxis()->SetTitle("Candidates / (28 MeV/#it{c}^{2})");
   frame_380e610__3->GetYaxis()->SetLabelFont(132);
   frame_380e610__3->GetYaxis()->SetLabelOffset(0.01);
   frame_380e610__3->GetYaxis()->SetLabelSize(0.06);
   frame_380e610__3->GetYaxis()->SetTitleSize(0.072);
   frame_380e610__3->GetYaxis()->SetTitleOffset(0.85);
   frame_380e610__3->GetYaxis()->SetTitleFont(132);
   frame_380e610__3->GetZaxis()->SetLabelFont(132);
   frame_380e610__3->GetZaxis()->SetLabelSize(0.06);
   frame_380e610__3->GetZaxis()->SetTitleSize(0.072);
   frame_380e610__3->GetZaxis()->SetTitleOffset(1.2);
   frame_380e610__3->GetZaxis()->SetTitleFont(132);
   frame_380e610__3->Draw("AXISSAME");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4a.C <==
void Muplim_0()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Dec  5 14:12:21 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6811.556,-0.042,6900.444,0.258);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.16);
   c1->SetBottomMargin(0.14);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph0_fy1[16] = {
   0.04612681,
   0.06588446,
   0.06627115,
   0.06971487,
   0.04662279,
   0.03479067,
   0.05137914,
   0.06387529,
   0.05775617,
   0.07004203,
   0.07589856,
   0.04978154,
   0.03422565,
   0.06748494,
   0.0657611,
   0.04727964};
   TGraph *graph = new TGraph(16,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,6824,6896);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(0.21);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}}(2^{1}S_{0})^{+}) [MeV/#it{c^{2}}]");
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.065);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetTitle("upper limit on #font[12]{R}");
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("alp");
   
   Double_t Graph1_fx2[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph1_fy2[16] = {
   0.05376597,
   0.07723716,
   0.07775406,
   0.08263053,
   0.05411622,
   0.04501653,
   0.06230872,
   0.07324588,
   0.0688928,
   0.08192895,
   0.08707631,
   0.05935449,
   0.04383628,
   0.07827313,
   0.07457655,
   0.0539925};
   graph = new TGraph(16,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(23);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,6824,6896);
   Graph_Graph2->SetMinimum(0.03951228);
   Graph_Graph2->SetMaximum(0.09140031);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("lp");
   
   TLegend *leg = new TLegend(0.4,0.55,0.9,0.72,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B_{c}}(2^{1}S_{0})^{+}+#it{B_{c}}(2^{3}S_{1})^{+} CL 90%","lp");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{B_{c}}(2^{1}S_{0})^{+}+#it{B_{c}}(2^{3}S_{1})^{+} CL 95%","lp");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.68,0.4,0.8,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   TGaxis *gaxis = new TGaxis(6824,0.21,6896,0.21,6824,6896,510,"-");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(0.05);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.1);
   gaxis->SetTitleSize(0.065);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("Reconstructed #it{M}(#it{B_{c}}(2^{3}S_{1})^{+}) [MeV/#it{c^{2}}]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4b.C <==
void Muplim_15()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Dec  5 14:12:06 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6811.556,-0.042,6900.444,0.258);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.16);
   c1->SetBottomMargin(0.14);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph0_fy1[16] = {
   0.0506913,
   0.0612174,
   0.0603893,
   0.0708,
   0.0494267,
   0.0264077,
   0.0537954,
   0.0462591,
   0.0654855,
   0.0607004,
   0.0655107,
   0.0470068,
   0.0427312,
   0.0629127,
   0.051237,
   0.0370975};
   TGraph *graph = new TGraph(16,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,6824,6896);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(0.21);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}}(2^{1}S_{0})^{+}) [MeV/#it{c^{2}}]");
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.065);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetTitle("upper limit on #font[12]{R}");
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("alp");
   
   Double_t Graph1_fx2[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph1_fy2[16] = {
   0.0612067,
   0.0728656,
   0.0721722,
   0.082933,
   0.0602032,
   0.0339612,
   0.0642714,
   0.0562585,
   0.0768907,
   0.0714471,
   0.0758076,
   0.0569358,
   0.0522317,
   0.0737411,
   0.0606188,
   0.0459557};
   graph = new TGraph(16,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,6824,6896);
   Graph_Graph2->SetMinimum(0.02906402);
   Graph_Graph2->SetMaximum(0.08783018);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("lp");
   
   Double_t Graph2_fx3[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph2_fy3[16] = {
   0.101319,
   0.0785417,
   0.0794967,
   0.0716116,
   0.0541059,
   0.0722923,
   0.0772757,
   0.0536242,
   0.0438264,
   0.0398938,
   0.0572344,
   0.0658977,
   0.0620311,
   0.0602019,
   0.0685598,
   0.0418198};
   graph = new TGraph(16,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,6824,6896);
   Graph_Graph3->SetMinimum(0.03375128);
   Graph_Graph3->SetMaximum(0.1074615);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("lp");
   
   Double_t Graph3_fx4[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph3_fy4[16] = {
   0.114862,
   0.0910855,
   0.0915907,
   0.0832956,
   0.0645859,
   0.0843732,
   0.0896125,
   0.0642941,
   0.053894,
   0.0492911,
   0.0680352,
   0.0774528,
   0.073018,
   0.0701988,
   0.0791059,
   0.050563};
   graph = new TGraph(16,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(23);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,6824,6896);
   Graph_Graph4->SetMinimum(0.04273401);
   Graph_Graph4->SetMaximum(0.1214191);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("lp");
   
   TLegend *leg = new TLegend(0.5,0.5,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B_{c}}(2^{1}S_{0})^{+} CL 90%","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{B_{c}}(2^{1}S_{0})^{+} CL 95%","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{B_{c}}(2^{3}S_{1})^{+} CL 90%","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#it{B_{c}}(2^{3}S_{1})^{+} CL 95%","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.68,0.4,0.8,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   TGaxis *gaxis = new TGaxis(6824,0.21,6896,0.21,6809,6881,510,"-");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(0.05);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.1);
   gaxis->SetTitleSize(0.065);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("Reconstructed #it{M}(#it{B_{c}}(2^{3}S_{1})^{+}) [MeV/#it{c^{2}}]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4c.C <==
void Muplim_25()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Dec  5 14:12:10 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6811.556,-0.042,6900.444,0.258);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.16);
   c1->SetBottomMargin(0.14);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph0_fy1[16] = {
   0.0506913,
   0.0612174,
   0.0603893,
   0.0708,
   0.0494267,
   0.0264077,
   0.0537954,
   0.0462591,
   0.0654855,
   0.0607004,
   0.0655107,
   0.0470068,
   0.0427312,
   0.0629127,
   0.051237,
   0.0370975};
   TGraph *graph = new TGraph(16,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,6824,6896);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(0.21);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}}(2^{1}S_{0})^{+}) [MeV/#it{c^{2}}]");
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.065);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetTitle("upper limit on #font[12]{R}");
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("alp");
   
   Double_t Graph1_fx2[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph1_fy2[16] = {
   0.0612067,
   0.0728656,
   0.0721722,
   0.082933,
   0.0602032,
   0.0339612,
   0.0642714,
   0.0562585,
   0.0768907,
   0.0714471,
   0.0758076,
   0.0569358,
   0.0522317,
   0.0737411,
   0.0606188,
   0.0459557};
   graph = new TGraph(16,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,6824,6896);
   Graph_Graph2->SetMinimum(0.02906402);
   Graph_Graph2->SetMaximum(0.08783018);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("lp");
   
   Double_t Graph2_fx3[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph2_fy3[16] = {
   0.0593949,
   0.0949385,
   0.0914752,
   0.0856441,
   0.085084,
   0.0793107,
   0.0549762,
   0.0513153,
   0.0613851,
   0.0752026,
   0.0509076,
   0.0297923,
   0.0452534,
   0.0607147,
   0.0579131,
   0.074615};
   graph = new TGraph(16,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,6824,6896);
   Graph_Graph3->SetMinimum(0.02327768);
   Graph_Graph3->SetMaximum(0.1014531);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("lp");
   
   Double_t Graph3_fx4[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph3_fy4[16] = {
   0.0712619,
   0.108473,
   0.104396,
   0.0991015,
   0.0982913,
   0.0916659,
   0.0655631,
   0.062352,
   0.0727797,
   0.0874689,
   0.0615968,
   0.0378123,
   0.054727,
   0.0717627,
   0.0683736,
   0.0851916};
   graph = new TGraph(16,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(23);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,6824,6896);
   Graph_Graph4->SetMinimum(0.03074623);
   Graph_Graph4->SetMaximum(0.1155391);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("lp");
   
   TLegend *leg = new TLegend(0.5,0.5,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B_{c}}(2^{1}S_{0})^{+} CL 90%","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{B_{c}}(2^{1}S_{0})^{+} CL 95%","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{B_{c}}(2^{3}S_{1})^{+} CL 90%","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#it{B_{c}}(2^{3}S_{1})^{+} CL 95%","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.68,0.4,0.8,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   TGaxis *gaxis = new TGaxis(6824,0.21,6896,0.21,6799,6871,510,"-");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(0.05);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.1);
   gaxis->SetTitleSize(0.065);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("Reconstructed #it{M}(#it{B_{c}}(2^{3}S_{1})^{+}) [MeV/#it{c^{2}}]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig4d.C <==
void Muplim_35()
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Dec  5 14:12:13 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(6811.556,-0.042,6900.444,0.258);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.16);
   c1->SetBottomMargin(0.14);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph0_fy1[16] = {
   0.0506913,
   0.0612174,
   0.0603893,
   0.0708,
   0.0494267,
   0.0264077,
   0.0537954,
   0.0462591,
   0.0654855,
   0.0607004,
   0.0655107,
   0.0470068,
   0.0427312,
   0.0629127,
   0.051237,
   0.0370975};
   TGraph *graph = new TGraph(16,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,6824,6896);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(0.21);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetLineWidth(2);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->GetXaxis()->SetTitle("#it{M}(#it{B_{c}}(2^{1}S_{0})^{+}) [MeV/#it{c^{2}}]");
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.065);
   Graph_Graph1->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetTitle("upper limit on #font[12]{R}");
   Graph_Graph1->GetYaxis()->SetNdivisions(505);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph1->GetYaxis()->SetTitleFont(132);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph1->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("alp");
   
   Double_t Graph1_fx2[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph1_fy2[16] = {
   0.0612067,
   0.0728656,
   0.0721722,
   0.082933,
   0.0602032,
   0.0339612,
   0.0642714,
   0.0562585,
   0.0768907,
   0.0714471,
   0.0758076,
   0.0569358,
   0.0522317,
   0.0737411,
   0.0606188,
   0.0459557};
   graph = new TGraph(16,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,6824,6896);
   Graph_Graph2->SetMinimum(0.02906402);
   Graph_Graph2->SetMaximum(0.08783018);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetLineWidth(2);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph2->GetYaxis()->SetTitleFont(132);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph2->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("lp");
   
   Double_t Graph2_fx3[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph2_fy3[16] = {
   0.064279,
   0.0739382,
   0.0519738,
   0.082983,
   0.114561,
   0.101444,
   0.0783972,
   0.0793262,
   0.0717394,
   0.0542983,
   0.0723903,
   0.0775773,
   0.0537203,
   0.0442341,
   0.0402584,
   0.0571157};
   graph = new TGraph(16,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,6824,6896);
   Graph_Graph3->SetMinimum(0.03282814);
   Graph_Graph3->SetMaximum(0.1219913);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetLineWidth(2);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("lp");
   
   Double_t Graph3_fx4[16] = {
   6830,
   6834,
   6838,
   6842,
   6846,
   6850,
   6854,
   6858,
   6862,
   6866,
   6870,
   6874,
   6878,
   6882,
   6886,
   6890};
   Double_t Graph3_fy4[16] = {
   0.0769657,
   0.0870309,
   0.0633231,
   0.0957331,
   0.129039,
   0.114579,
   0.0911715,
   0.0912933,
   0.0830914,
   0.0648607,
   0.084644,
   0.0895865,
   0.0640616,
   0.0536656,
   0.0489285,
   0.067958};
   graph = new TGraph(16,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(23);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,6824,6896);
   Graph_Graph4->SetMinimum(0.04091745);
   Graph_Graph4->SetMaximum(0.13705);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetLineWidth(2);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph4->GetYaxis()->SetTitleFont(132);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("lp");
   
   TLegend *leg = new TLegend(0.5,0.5,0.9,0.8,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","#it{B_{c}}(2^{1}S_{0})^{+} CL 90%","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","#it{B_{c}}(2^{1}S_{0})^{+} CL 95%","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","#it{B_{c}}(2^{3}S_{1})^{+} CL 90%","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph3","#it{B_{c}}(2^{3}S_{1})^{+} CL 95%","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.2,0.68,0.4,0.8,"brNDC");
   pt->SetFillColor(0);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextFont(132);
   TText *AText = pt->AddText("LHCb  2 fb^{#minus1}");
   AText = pt->AddText("#sqrt{s} = 8 TeV");
   pt->Draw();
   TGaxis *gaxis = new TGaxis(6824,0.21,6896,0.21,6789,6861,510,"-");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(0.05);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1.1);
   gaxis->SetTitleSize(0.065);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(132);
   gaxis->SetTitle("Reconstructed #it{M}(#it{B_{c}}(2^{3}S_{1})^{+}) [MeV/#it{c^{2}}]");
   gaxis->SetLineWidth(2);
   gaxis->SetLabelFont(132);
   gaxis->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

